Datatype defining rewrite systems for naturals and integers

A datatype defining rewrite system (DDRS) is an algebraic (equational) specification intended to specify a datatype. When interpreting the equations from left-to-right, a DDRS defines a term rewriting system that must be ground-complete. First we define two DDRSs for the ring of integers, each comprising twelve rewrite rules, and prove their ground-completeness. Then we introduce natural number and integer arithmetic specified according to unary view, that is, arithmetic based on a postfix unary append constructor (a form of tallying). Next we specify arithmetic based on two other views: binary and decimal notation. The binary and decimal view have as their characteristic that each normal form resembles common number notation, that is, either a digit, or a string of digits without leading zero, or the negated versions of the latter. Integer arithmetic in binary and decimal notation is based on (postfix) digit append functions. For each view we define a DDRS, and in each case the resulting datatype is a canonical term algebra that extends a corresponding canonical term algebra for natural numbers. Then, for each view, we consider an alternative DDRS based on tree constructors that yields comparable normal forms, which for that view admits expressions that are algorithmically more involved. For all DDRSs considered, ground-completeness is proven.

==> anc/D1.trs <==
(VAR x y z)
(RULES
plus(x, 0) -> x
plus(0, x) -> x
plus(x, plus(y, z)) -> plus(plus(x, y), z)
times(x, 0) -> 0
times(x, 1) -> x
times(x, plus(y, z)) -> plus(times(x, y), times(x, z))
m(0) -> 0
plus(m(1), 1) -> 0
plus(m(plus(x, 1)), 1) -> m(x)
m(m(x)) -> x
plus(x, m(y)) -> m(plus(m(x), y))
times(x, m(y)) -> m(times(x, y))
)


==> anc/D1Proof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aproveNtr52z.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 QTRSRRRProof (&#8660;, 164 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 RisEmptyProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [0, m<sub><font size="-1">1</font></sub>]<BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>plus<sub><font size="-1">2</font></sub>: [2,1]<BR>0: multiset<BR>times<sub><font size="-1">2</font></sub>: [1,2]<BR>1: multiset<BR>m<sub><font size="-1">1</font></sub>: [1]</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br><br></div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>R is empty.<br>Q is empty.<br></div>
<div id="node3" class="proof">
<h3>(3) RisEmptyProof (EQUIVALENT transformation)</h3>The TRS R is empty. Hence, termination is trivially proven.</div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/D2.trs <==
(VAR x y)
(RULES
plus(x, 0) -> x
plus(0, 1) -> 1
plus(x, plus(y, 1)) -> plus(plus(x, y), 1)
times(x, 0) -> 0
times(x, 1) -> x
times(x, plus(y, 1)) -> plus(times(x, y), x)
m(0) -> 0
plus(m(1), 1) -> 0
plus(m(plus(x, 1)), 1) -> m(x)
m(m(x)) -> x
plus(x, m(y)) -> m(plus(m(x), y))
times(x, m(y)) -> m(times(x, y))
)


==> anc/D2Proof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aprovevDeMFH.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 QTRSRRRProof (&#8660;, 173 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 QTRSRRRProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node5">5 RisEmptyProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node6">6 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Combined order from the following AFS and order.<br><font color="#0000cc">plus</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)&#160; = &#160;<font color="#0000cc">plus</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)<br>
<font color="#0000cc">0</font>&#160; = &#160;<font color="#0000cc">0</font><br>
<font color="#0000cc">1</font>&#160; = &#160;<font color="#0000cc">1</font><br>
<font color="#0000cc">times</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)&#160; = &#160;<font color="#0000cc">times</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)<br>
<font color="#0000cc">m</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#cc0000">x1</font><br>
<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
[1, times<sub><font size="-1">2</font></sub>] &gt; [plus<sub><font size="-1">2</font></sub>, 0]<BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>plus<sub><font size="-1">2</font></sub>: [2,1]<BR>0: multiset<BR>1: multiset<BR>times<sub><font size="-1">2</font></sub>: [2,1]</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)</blockquote><br><br></div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br>Q is empty.<br></div>
<div id="node3" class="proof">
<h3>(3) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
0 &gt; m<sub><font size="-1">1</font></sub><BR>
plus<sub><font size="-1">2</font></sub> &gt; m<sub><font size="-1">1</font></sub><BR>
times<sub><font size="-1">2</font></sub> &gt; m<sub><font size="-1">1</font></sub><BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>m<sub><font size="-1">1</font></sub>: [1]<BR>0: multiset<BR>plus<sub><font size="-1">2</font></sub>: [2,1]<BR>times<sub><font size="-1">2</font></sub>: [1,2]</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br><br></div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>R is empty.<br>Q is empty.<br></div>
<div id="node5" class="proof">
<h3>(5) RisEmptyProof (EQUIVALENT transformation)</h3>The TRS R is empty. Hence, termination is trivially proven.</div>
<div id="node6" class="obligation">
<h3>(6) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/INT1.trs <==
(VAR x y)
(RULES
plus(x, 0) -> x
plus(x, u(y)) -> plus(u(x), y)
times(x, 0) -> 0
times(x, u(y)) -> plus(x, times(x, y))
m(0) -> 0
u(m(u(x))) -> m(x)
m(m(x)) -> x
plus(x, m(y)) -> m(plus(m(x), y))
times(x, m(y)) -> m(times(x, y))
)

==> anc/INT1Proof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aprove3GA549.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 QTRSRRRProof (&#8660;, 183 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 RisEmptyProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">u</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">u</font>(<font color="#0000cc">m</font>(<font color="#0000cc">u</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [0, m<sub><font size="-1">1</font></sub>] &gt; u<sub><font size="-1">1</font></sub><BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>plus<sub><font size="-1">2</font></sub>: [2,1]<BR>0: multiset<BR>u<sub><font size="-1">1</font></sub>: [1]<BR>times<sub><font size="-1">2</font></sub>: [1,2]<BR>m<sub><font size="-1">1</font></sub>: multiset</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">u</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">u</font>(<font color="#0000cc">m</font>(<font color="#0000cc">u</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br><br></div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>R is empty.<br>Q is empty.<br></div>
<div id="node3" class="proof">
<h3>(3) RisEmptyProof (EQUIVALENT transformation)</h3>The TRS R is empty. Hence, termination is trivially proven.</div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/INT2.trs <==
(VAR x y)
(RULES
plus(x, 0) -> x
plus(x, u(y)) -> u(plus(x, y))
times(x, 0) -> 0
times(x, u(y)) -> plus(times(x, y), x)
m(0) -> 0
u(m(u(x))) -> m(x)
m(m(x)) -> x
plus(x, m(y)) -> m(plus(m(x), y))
times(x, m(y)) -> m(times(x, y))
)


==> anc/INT2Proof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aprove5ClUtQ.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 QTRSRRRProof (&#8660;, 201 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 RisEmptyProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">u</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">u</font>(<font color="#0000cc">m</font>(<font color="#0000cc">u</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
0 &gt; [u<sub><font size="-1">1</font></sub>, m<sub><font size="-1">1</font></sub>]<BR>
times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [u<sub><font size="-1">1</font></sub>, m<sub><font size="-1">1</font></sub>]<BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>plus<sub><font size="-1">2</font></sub>: [2,1]<BR>0: multiset<BR>u<sub><font size="-1">1</font></sub>: multiset<BR>times<sub><font size="-1">2</font></sub>: [1,2]<BR>m<sub><font size="-1">1</font></sub>: multiset</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">u</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">u</font>(<font color="#0000cc">m</font>(<font color="#0000cc">u</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br><br></div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>R is empty.<br>Q is empty.<br></div>
<div id="node3" class="proof">
<h3>(3) RisEmptyProof (EQUIVALENT transformation)</h3>The TRS R is empty. Hence, termination is trivially proven.</div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/INTbt.trs <==
(VAR x y z)
(RULES
tree(0, x) -> x
tree(x, tree(y, z)) -> tree(plus(x, y), z)
plus(0, x) -> x
plus(x, 0) -> x
plus(1, 1) -> tree(1, 0)
plus(x, tree(y, z)) -> tree(y, plus(x, z))
plus(tree(x, y), z) -> tree(x, plus(y, z))
times(x, 0) -> 0
times(0, x) -> 0
times(1, 1) -> 1
times(x, tree(y, z)) -> tree(times(x, y), times(x, z))
times(tree(x, y), z) -> tree(times(x, z), times(y, z))
m(0) -> 0
m(m(x)) -> x
tree(1, m(1)) -> 1
tree(tree(x, 0), m(1)) -> tree(tree(x, m(1)), 1)
tree(tree(x, 1), m(1)) -> tree(tree(x, 0), 1)
tree(x, m(tree(y, z))) -> m(tree(plus(y, m(x)), z))
tree(m(x), y)  -> m(tree(x, m(y)))
plus(1, m(1)) -> 0
plus(m(1), 1) -> 0
plus(m(1), m(1)) -> m(tree(1, 0))
plus(x, m(tree(y, z))) -> m(tree(y, plus(z, m(x))))
plus(m(tree(x, y)), z) -> m(tree(x, plus(y, m(z))))
times(x, m(y)) -> m(times(x, y))
times(m(x), y) -> m(times(x, y))
)


==> anc/INTbtProof.html <==
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of problem specified in the GUI</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: b5ea5a677ed5896c0d53e99ef56ae56d9c5dd160 ffrohn 20150831
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 DependencyPairsProof (&#8660;, 57 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QDP</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 DependencyGraphProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 AND</a></pre>
<pre>    &#8627;<a class="color_green" href="#node5">5 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node6">6 UsableRulesProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node7">7 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node8">8 QReductionProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node9">9 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node10">10 MRRProof (&#8660;, 45 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node11">11 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node12">12 DependencyGraphProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node13">13 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node14">14 MRRProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node15">15 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node16">16 TransformationProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node17">17 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node18">18 QDPOrderProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node19">19 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node20">20 DependencyGraphProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node21">21 TRUE</a></pre>
<pre>    &#8627;<a class="color_green" href="#node22">22 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node23">23 UsableRulesProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node24">24 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node25">25 QReductionProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node26">26 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node27">27 QDPSizeChangeProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node28">28 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>), <font color="#0000cc">times</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br>The set Q consists of the following terms:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>)), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x1</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)</blockquote><br></div>
<div id="node1" class="proof">
<h3>(1) DependencyPairsProof (EQUIVALENT transformation)</h3>Using Dependency Pairs [AG00,LPAR04] we result in the following initial DP problem.</div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>), <font color="#0000cc">times</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">M</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>))
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">M</font>(<font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">M</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">M</font>(<font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>), <font color="#0000cc">times</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br>The set Q consists of the following terms:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>)), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x1</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)</blockquote><br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node3" class="proof">
<h3>(3) DependencyGraphProof (EQUIVALENT transformation)</h3>The approximation of the Dependency Graph [LPAR04,FROCOS05,EDGSTAR] contains 2 SCCs with 17 less nodes.</div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">Complex Obligation (AND)</font></h3></div>
<div id="node5" class="obligation">
<h3>(5) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>), <font color="#0000cc">times</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br>The set Q consists of the following terms:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>)), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x1</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)</blockquote><br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node6" class="proof">
<h3>(6) UsableRulesProof (EQUIVALENT transformation)</h3>As all Q-normal forms are R-normal forms we are in the innermost case. Hence, by the usable rules processor [LPAR04] we can delete all non-usable rules [FROCOS05] from R.</div>
<div id="node7" class="obligation">
<h3>(7) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))))</blockquote><br>The set Q consists of the following terms:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>)), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x1</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)</blockquote><br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node8" class="proof">
<h3>(8) QReductionProof (EQUIVALENT transformation)</h3>We deleted the following terms from Q as each root-symbol of these terms does neither occur in P nor in R.[THIEMANN].<br><blockquote><br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x1</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)</blockquote><br></div>
<div id="node9" class="obligation">
<h3>(9) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))))</blockquote><br>The set Q consists of the following terms:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>)), <font color="#cc0000">x2</font>)</blockquote><br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node10" class="proof">
<h3>(10) MRRProof (EQUIVALENT transformation)</h3>By using the rule removal processor [LPAR04] with the following ordering, at least one Dependency Pair or term rewrite system rule of this QDP problem can be strictly oriented.
<br>Strictly oriented dependency pairs:
<blockquote><br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))</blockquote><br>Strictly oriented rules of the TRS R:
<blockquote><br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font></blockquote><br>Used ordering: Polynomial interpretation [POLO]:
<blockquote><br>POL(<b><font color="#0000cc">0</font></b>) = 1<sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">1</font></b>) = 1<sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">PLUS</font>(x<sub>1</sub>, x<sub>2</sub>)</b>) = x<sub>1</sub> + x<sub>2</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">TREE</font>(x<sub>1</sub>, x<sub>2</sub>)</b>) = x<sub>1</sub> + x<sub>2</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">m</font>(x<sub>1</sub>)</b>) = x<sub>1</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">plus</font>(x<sub>1</sub>, x<sub>2</sub>)</b>) = 2 + x<sub>1</sub> + x<sub>2</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">tree</font>(x<sub>1</sub>, x<sub>2</sub>)</b>) = 2 + x<sub>1</sub> + x<sub>2</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub></blockquote><br></div>
<div id="node11" class="obligation">
<h3>(11) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>)))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))))</blockquote><br>The set Q consists of the following terms:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>)), <font color="#cc0000">x2</font>)</blockquote><br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node12" class="proof">
<h3>(12) DependencyGraphProof (EQUIVALENT transformation)</h3>The approximation of the Dependency Graph [LPAR04,FROCOS05,EDGSTAR] contains 1 SCC with 4 less nodes.</div>
<div id="node13" class="obligation">
<h3>(13) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))))</blockquote><br>The set Q consists of the following terms:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>)), <font color="#cc0000">x2</font>)</blockquote><br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node14" class="proof">
<h3>(14) MRRProof (EQUIVALENT transformation)</h3>By using the rule removal processor [LPAR04] with the following ordering, at least one Dependency Pair or term rewrite system rule of this QDP problem can be strictly oriented.
<br>Strictly oriented dependency pairs:
<blockquote><br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>)</blockquote><br><br>Used ordering: Polynomial interpretation [POLO]:
<blockquote><br>POL(<b><font color="#0000cc">0</font></b>) = 0<sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">1</font></b>) = 0<sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">TREE</font>(x<sub>1</sub>, x<sub>2</sub>)</b>) = x<sub>1</sub> + 2&middot;x<sub>2</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">m</font>(x<sub>1</sub>)</b>) = x<sub>1</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">plus</font>(x<sub>1</sub>, x<sub>2</sub>)</b>) = 1 + x<sub>1</sub> + x<sub>2</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">tree</font>(x<sub>1</sub>, x<sub>2</sub>)</b>) = 1 + x<sub>1</sub> + x<sub>2</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub></blockquote><br></div>
<div id="node15" class="obligation">
<h3>(15) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>))
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))))</blockquote><br>The set Q consists of the following terms:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>)), <font color="#cc0000">x2</font>)</blockquote><br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node16" class="proof">
<h3>(16) TransformationProof (EQUIVALENT transformation)</h3>By instantiating [LPAR04] the rule <font color="#0000cc">TREE</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) we obtained the following new rules [LPAR04]:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))</blockquote><br></div>
<div id="node17" class="obligation">
<h3>(17) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">TREE</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))))</blockquote><br>The set Q consists of the following terms:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>)), <font color="#cc0000">x2</font>)</blockquote><br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node18" class="proof">
<h3>(18) QDPOrderProof (EQUIVALENT transformation)</h3>We use the reduction pair processor [LPAR04,JAR06].<p><br>The following pairs can be oriented strictly and are deleted.<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)</blockquote>The remaining pairs can at least be oriented weakly.<br>Used ordering:  Combined order from the following AFS and order.<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)&#160; = &#160;<font color="#cc0000">x1</font><br>
<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)&#160; = &#160;<font color="#cc0000">x2</font><br>
<font color="#0000cc">0</font>&#160; = &#160;<font color="#0000cc">0</font><br>
<font color="#0000cc">m</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#cc0000">x1</font><br>
<font color="#0000cc">1</font>&#160; = &#160;<font color="#0000cc">1</font><br>
<br>Knuth-Bendix order [KBO] with precedence:<BLOCKQUOTE>
0 &gt; 1<BR>
</BLOCKQUOTE>
<br>and weight map:<br><blockquote><br>0=1
<br>1=1</blockquote><br>The following usable rules [FROCOS05] with respect to the argument filtering of the ordering [JAR06] were oriented:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font></blockquote><br></div>
<div id="node19" class="obligation">
<h3>(19) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))))</blockquote><br>The set Q consists of the following terms:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>)), <font color="#cc0000">x2</font>)</blockquote><br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node20" class="proof">
<h3>(20) DependencyGraphProof (EQUIVALENT transformation)</h3>The approximation of the Dependency Graph [LPAR04,FROCOS05,EDGSTAR] contains 0 SCCs with 1 less node.</div>
<div id="node21" class="obligation">
<h3>(21) <font class="color_green">TRUE</font></h3></div>
<div id="node22" class="obligation">
<h3>(22) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>), <font color="#0000cc">times</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)), <font color="#cc0000">z</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">z</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#0000cc">m</font>(<font color="#cc0000">z</font>))))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br>The set Q consists of the following terms:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>)), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x1</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)</blockquote><br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node23" class="proof">
<h3>(23) UsableRulesProof (EQUIVALENT transformation)</h3>As all Q-normal forms are R-normal forms we are in the innermost case. Hence, by the usable rules processor [LPAR04] we can delete all non-usable rules [FROCOS05] from R.</div>
<div id="node24" class="obligation">
<h3>(24) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)</blockquote><br>R is empty.<br>The set Q consists of the following terms:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>)), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x1</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)</blockquote><br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node25" class="proof">
<h3>(25) QReductionProof (EQUIVALENT transformation)</h3>We deleted the following terms from Q as each root-symbol of these terms does neither occur in P nor in R.[THIEMANN].<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#cc0000">x1</font>)), <font color="#cc0000">x2</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#cc0000">x1</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)</blockquote><br></div>
<div id="node26" class="obligation">
<h3>(26) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)</blockquote><br>R is empty.<br>The set Q consists of the following terms:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">1</font>), <font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>), <font color="#cc0000">x1</font>)</blockquote><br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node27" class="proof">
<h3>(27) QDPSizeChangeProof (EQUIVALENT transformation)</h3>By using the subterm criterion [SUBTERM_CRITERION] together with the size-change analysis [AAECC05] we have proven that there are no infinite chains for this DP problem. <p>From the DPs we obtained the following set of size-change graphs:
<ul><li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)<br>The graph contains the following edges 1 > 1, 2 >= 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 > 1, 2 >= 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)<br>The graph contains the following edges 1 > 1, 2 >= 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li></ul></div>
<div id="node28" class="obligation">
<h3>(28) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/INTbud.trs <==
(VAR x y)
(RULES
d0(0) -> 0
d1(0) -> 1
s(0) -> 1
s(1) -> d0(1)
s(d0(x)) -> d1(x)
s(d1(x)) -> d0(s(x))
plus(x, 0) -> x
plus(x, 1) -> s(x)
plus(x, d0(y)) -> plus(plus(x, y), y)
plus(x, d1(y)) -> s(plus(x, d0(y)))
times(x, 0) -> 0
times(x, 1) -> x
times(x, d0(y)) -> plus(d0(times(x, y)), times(x, 0))
times(x, d1(y)) -> plus(d0(times(x, y)), times(x, 1))
m(0) -> 0
m(m(x)) -> x
p(0) -> m(1)
p(1) -> 0
p(d0(x)) -> d1(p(x))
p(d1(x)) -> d0(x)
p(m(x)) -> m(s(x))
s(m(1)) -> 0
s(m(d0(x))) -> m(d1(p(x)))
s(m(d1(x))) -> m(d0(x))
d0(m(x)) -> m(d0(x)) 
d1(m(x)) -> m(d1(p(x)))
plus(x, m(y)) -> m(plus(m(x), y))
times(x, m(y)) -> m(times(x, y))
2 -> s(1)
3 -> s(2)
4 -> s(3)
5 -> s(4)
6 -> s(5)
7 -> s(6)
8 -> s(7)
9 -> s(8)
dd0(x) -> plus(times(x, s(9)), 0)
dd1(x) -> plus(times(x, s(9)), 1)
dd2(x) -> plus(times(x, s(9)), 2)
dd3(x) -> plus(times(x, s(9)), 3)
dd4(x) -> plus(times(x, s(9)), 4)
dd5(x) -> plus(times(x, s(9)), 5)
dd6(x) -> plus(times(x, s(9)), 6)
dd7(x) -> plus(times(x, s(9)), 7)
dd8(x) -> plus(times(x, s(9)), 8)
dd9(x) -> plus(times(x, s(9)), 9)
)

==> anc/INTbudProof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aproveUyQFNp.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 DependencyPairsProof (&#8660;, 90 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QDP</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 DependencyGraphProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 AND</a></pre>
<pre>    &#8627;<a class="color_green" href="#node5">5 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node6">6 UsableRulesProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node7">7 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node8">8 QDPSizeChangeProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node9">9 YES</a></pre>
<pre>    &#8627;<a class="color_green" href="#node10">10 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node11">11 UsableRulesProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node12">12 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node13">13 TransformationProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node14">14 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node15">15 DependencyGraphProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node16">16 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node17">17 TransformationProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node18">18 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node19">19 DependencyGraphProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node20">20 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node21">21 TransformationProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node22">22 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node23">23 DependencyGraphProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node24">24 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node25">25 QDPOrderProof (&#8660;, 14.2 s)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node26">26 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node27">27 QDPOrderProof (&#8660;, 3281 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node28">28 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node29">29 QDPOrderProof (&#8660;, 3185 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node30">30 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node31">31 QDPOrderProof (&#8660;, 31.7 s)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node32">32 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node33">33 DependencyGraphProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node34">34 AND</a></pre>
<pre>            &#8627;<a class="color_green" href="#node35">35 QDP</a></pre>
<pre>                &#8627;<a class="color_black" href="#node36">36 QDPOrderProof (&#8660;, 22.6 s)</a></pre>
<pre>                &#8627;<a class="color_green" href="#node37">37 QDP</a></pre>
<pre>                &#8627;<a class="color_black" href="#node38">38 QDPOrderProof (&#8660;, 3316 ms)</a></pre>
<pre>                &#8627;<a class="color_green" href="#node39">39 QDP</a></pre>
<pre>                &#8627;<a class="color_black" href="#node40">40 UsableRulesProof (&#8660;, 0 ms)</a></pre>
<pre>                &#8627;<a class="color_green" href="#node41">41 QDP</a></pre>
<pre>                &#8627;<a class="color_black" href="#node42">42 MNOCProof (&#8660;, 0 ms)</a></pre>
<pre>                &#8627;<a class="color_green" href="#node43">43 QDP</a></pre>
<pre>                &#8627;<a class="color_black" href="#node44">44 DependencyGraphProof (&#8660;, 0 ms)</a></pre>
<pre>                &#8627;<a class="color_green" href="#node45">45 TRUE</a></pre>
<pre>            &#8627;<a class="color_green" href="#node46">46 QDP</a></pre>
<pre>                &#8627;<a class="color_black" href="#node47">47 UsableRulesProof (&#8660;, 0 ms)</a></pre>
<pre>                &#8627;<a class="color_green" href="#node48">48 QDP</a></pre>
<pre>                &#8627;<a class="color_black" href="#node49">49 QDPSizeChangeProof (&#8660;, 0 ms)</a></pre>
<pre>                &#8627;<a class="color_green" href="#node50">50 YES</a></pre>
<pre>    &#8627;<a class="color_green" href="#node51">51 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node52">52 UsableRulesReductionPairsProof (&#8660;, 71 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node53">53 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node54">54 QDPOrderProof (&#8660;, 34 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node55">55 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node56">56 QDPOrderProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node57">57 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node58">58 QDPSizeChangeProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node59">59 YES</a></pre>
<pre>    &#8627;<a class="color_green" href="#node60">60 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node61">61 UsableRulesProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node62">62 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node63">63 QDPSizeChangeProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node64">64 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">2</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">3</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">2</font>)
<br><font color="#0000cc">4</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">3</font>)
<br><font color="#0000cc">5</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">4</font>)
<br><font color="#0000cc">6</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">5</font>)
<br><font color="#0000cc">7</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">6</font>)
<br><font color="#0000cc">8</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">7</font>)
<br><font color="#0000cc">9</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">8</font>)
<br><font color="#0000cc">dd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">dd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">dd2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">2</font>)
<br><font color="#0000cc">dd3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">3</font>)
<br><font color="#0000cc">dd4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">4</font>)
<br><font color="#0000cc">dd5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">5</font>)
<br><font color="#0000cc">dd6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">6</font>)
<br><font color="#0000cc">dd7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">7</font>)
<br><font color="#0000cc">dd8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">8</font>)
<br><font color="#0000cc">dd9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">9</font>)</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) DependencyPairsProof (EQUIVALENT transformation)</h3>Using Dependency Pairs [AG00,LPAR04] we result in the following initial DP problem.</div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">S</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">D0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">D0</font>(<font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">D0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">D0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">D0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">D0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">D0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">M</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">M</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">2<sup>1</sup></font> &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">3<sup>1</sup></font> &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">2</font>)
<br><font color="#0000cc">3<sup>1</sup></font> &#8594; <font color="#0000cc">2<sup>1</sup></font>
<br><font color="#0000cc">4<sup>1</sup></font> &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">3</font>)
<br><font color="#0000cc">4<sup>1</sup></font> &#8594; <font color="#0000cc">3<sup>1</sup></font>
<br><font color="#0000cc">5<sup>1</sup></font> &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">4</font>)
<br><font color="#0000cc">5<sup>1</sup></font> &#8594; <font color="#0000cc">4<sup>1</sup></font>
<br><font color="#0000cc">6<sup>1</sup></font> &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">5</font>)
<br><font color="#0000cc">6<sup>1</sup></font> &#8594; <font color="#0000cc">5<sup>1</sup></font>
<br><font color="#0000cc">7<sup>1</sup></font> &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">6</font>)
<br><font color="#0000cc">7<sup>1</sup></font> &#8594; <font color="#0000cc">6<sup>1</sup></font>
<br><font color="#0000cc">8<sup>1</sup></font> &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">7</font>)
<br><font color="#0000cc">8<sup>1</sup></font> &#8594; <font color="#0000cc">7<sup>1</sup></font>
<br><font color="#0000cc">9<sup>1</sup></font> &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">8</font>)
<br><font color="#0000cc">9<sup>1</sup></font> &#8594; <font color="#0000cc">8<sup>1</sup></font>
<br><font color="#0000cc">DD0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">DD0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>))
<br><font color="#0000cc">DD0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">9</font>)
<br><font color="#0000cc">DD0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">9<sup>1</sup></font>
<br><font color="#0000cc">DD1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">DD1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>))
<br><font color="#0000cc">DD1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">9</font>)
<br><font color="#0000cc">DD1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">9<sup>1</sup></font>
<br><font color="#0000cc">DD2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">2</font>)
<br><font color="#0000cc">DD2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>))
<br><font color="#0000cc">DD2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">9</font>)
<br><font color="#0000cc">DD2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">9<sup>1</sup></font>
<br><font color="#0000cc">DD2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">2<sup>1</sup></font>
<br><font color="#0000cc">DD3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">3</font>)
<br><font color="#0000cc">DD3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>))
<br><font color="#0000cc">DD3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">9</font>)
<br><font color="#0000cc">DD3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">9<sup>1</sup></font>
<br><font color="#0000cc">DD3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">3<sup>1</sup></font>
<br><font color="#0000cc">DD4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">4</font>)
<br><font color="#0000cc">DD4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>))
<br><font color="#0000cc">DD4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">9</font>)
<br><font color="#0000cc">DD4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">9<sup>1</sup></font>
<br><font color="#0000cc">DD4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">4<sup>1</sup></font>
<br><font color="#0000cc">DD5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">5</font>)
<br><font color="#0000cc">DD5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>))
<br><font color="#0000cc">DD5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">9</font>)
<br><font color="#0000cc">DD5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">9<sup>1</sup></font>
<br><font color="#0000cc">DD5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">5<sup>1</sup></font>
<br><font color="#0000cc">DD6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">6</font>)
<br><font color="#0000cc">DD6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>))
<br><font color="#0000cc">DD6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">9</font>)
<br><font color="#0000cc">DD6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">9<sup>1</sup></font>
<br><font color="#0000cc">DD6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">6<sup>1</sup></font>
<br><font color="#0000cc">DD7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">7</font>)
<br><font color="#0000cc">DD7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>))
<br><font color="#0000cc">DD7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">9</font>)
<br><font color="#0000cc">DD7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">9<sup>1</sup></font>
<br><font color="#0000cc">DD7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">7<sup>1</sup></font>
<br><font color="#0000cc">DD8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">8</font>)
<br><font color="#0000cc">DD8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>))
<br><font color="#0000cc">DD8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">9</font>)
<br><font color="#0000cc">DD8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">9<sup>1</sup></font>
<br><font color="#0000cc">DD8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">8<sup>1</sup></font>
<br><font color="#0000cc">DD9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">9</font>)
<br><font color="#0000cc">DD9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>))
<br><font color="#0000cc">DD9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">9</font>)
<br><font color="#0000cc">DD9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">9<sup>1</sup></font></blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">2</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">3</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">2</font>)
<br><font color="#0000cc">4</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">3</font>)
<br><font color="#0000cc">5</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">4</font>)
<br><font color="#0000cc">6</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">5</font>)
<br><font color="#0000cc">7</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">6</font>)
<br><font color="#0000cc">8</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">7</font>)
<br><font color="#0000cc">9</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">8</font>)
<br><font color="#0000cc">dd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">dd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">dd2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">2</font>)
<br><font color="#0000cc">dd3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">3</font>)
<br><font color="#0000cc">dd4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">4</font>)
<br><font color="#0000cc">dd5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">5</font>)
<br><font color="#0000cc">dd6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">6</font>)
<br><font color="#0000cc">dd7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">7</font>)
<br><font color="#0000cc">dd8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">8</font>)
<br><font color="#0000cc">dd9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">9</font>)</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node3" class="proof">
<h3>(3) DependencyGraphProof (EQUIVALENT transformation)</h3>The approximation of the Dependency Graph [LPAR04,FROCOS05,EDGSTAR] contains 4 SCCs with 84 less nodes.</div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">Complex Obligation (AND)</font></h3></div>
<div id="node5" class="obligation">
<h3>(5) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">D0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D0</font>(<font color="#cc0000">x</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">2</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">3</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">2</font>)
<br><font color="#0000cc">4</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">3</font>)
<br><font color="#0000cc">5</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">4</font>)
<br><font color="#0000cc">6</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">5</font>)
<br><font color="#0000cc">7</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">6</font>)
<br><font color="#0000cc">8</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">7</font>)
<br><font color="#0000cc">9</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">8</font>)
<br><font color="#0000cc">dd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">dd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">dd2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">2</font>)
<br><font color="#0000cc">dd3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">3</font>)
<br><font color="#0000cc">dd4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">4</font>)
<br><font color="#0000cc">dd5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">5</font>)
<br><font color="#0000cc">dd6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">6</font>)
<br><font color="#0000cc">dd7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">7</font>)
<br><font color="#0000cc">dd8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">8</font>)
<br><font color="#0000cc">dd9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">9</font>)</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node6" class="proof">
<h3>(6) UsableRulesProof (EQUIVALENT transformation)</h3>We can use the usable rules and reduction pair processor [LPAR04] with the Ce-compatible extension of the polynomial order that maps every function symbol to the sum of its arguments. Then, we can delete all non-usable rules [FROCOS05] from R.</div>
<div id="node7" class="obligation">
<h3>(7) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">D0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D0</font>(<font color="#cc0000">x</font>)</blockquote><br>R is empty.<br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node8" class="proof">
<h3>(8) QDPSizeChangeProof (EQUIVALENT transformation)</h3>By using the subterm criterion [SUBTERM_CRITERION] together with the size-change analysis [AAECC05] we have proven that there are no infinite chains for this DP problem. <p>From the DPs we obtained the following set of size-change graphs:
<ul><li><font color="#0000cc">D0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D0</font>(<font color="#cc0000">x</font>)<br>The graph contains the following edges 1 > 1<p></li></ul></div>
<div id="node9" class="obligation">
<h3>(9) <font class="color_green">YES</font></h3></div>
<div id="node10" class="obligation">
<h3>(10) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">S</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">2</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">3</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">2</font>)
<br><font color="#0000cc">4</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">3</font>)
<br><font color="#0000cc">5</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">4</font>)
<br><font color="#0000cc">6</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">5</font>)
<br><font color="#0000cc">7</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">6</font>)
<br><font color="#0000cc">8</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">7</font>)
<br><font color="#0000cc">9</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">8</font>)
<br><font color="#0000cc">dd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">dd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">dd2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">2</font>)
<br><font color="#0000cc">dd3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">3</font>)
<br><font color="#0000cc">dd4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">4</font>)
<br><font color="#0000cc">dd5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">5</font>)
<br><font color="#0000cc">dd6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">6</font>)
<br><font color="#0000cc">dd7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">7</font>)
<br><font color="#0000cc">dd8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">8</font>)
<br><font color="#0000cc">dd9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">9</font>)</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node11" class="proof">
<h3>(11) UsableRulesProof (EQUIVALENT transformation)</h3>We can use the usable rules and reduction pair processor [LPAR04] with the Ce-compatible extension of the polynomial order that maps every function symbol to the sum of its arguments. Then, we can delete all non-usable rules [FROCOS05] from R.</div>
<div id="node12" class="obligation">
<h3>(12) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">S</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node13" class="proof">
<h3>(13) TransformationProof (EQUIVALENT transformation)</h3>By narrowing [LPAR04] the rule <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)) at position [0] we obtained the following new rules [LPAR04]:<br><blockquote><br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))</blockquote><br></div>
<div id="node14" class="obligation">
<h3>(14) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">S</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node15" class="proof">
<h3>(15) DependencyGraphProof (EQUIVALENT transformation)</h3>The approximation of the Dependency Graph [LPAR04,FROCOS05,EDGSTAR] contains 1 SCC with 1 less node.</div>
<div id="node16" class="obligation">
<h3>(16) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node17" class="proof">
<h3>(17) TransformationProof (EQUIVALENT transformation)</h3>By narrowing [LPAR04] the rule <font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)) at position [0] we obtained the following new rules [LPAR04]:<br><blockquote><br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))</blockquote><br></div>
<div id="node18" class="obligation">
<h3>(18) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node19" class="proof">
<h3>(19) DependencyGraphProof (EQUIVALENT transformation)</h3>The approximation of the Dependency Graph [LPAR04,FROCOS05,EDGSTAR] contains 1 SCC with 1 less node.</div>
<div id="node20" class="obligation">
<h3>(20) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node21" class="proof">
<h3>(21) TransformationProof (EQUIVALENT transformation)</h3>By narrowing [LPAR04] the rule <font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)) at position [0] we obtained the following new rules [LPAR04]:<br><blockquote><br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">1</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">1</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))</blockquote><br></div>
<div id="node22" class="obligation">
<h3>(22) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">1</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node23" class="proof">
<h3>(23) DependencyGraphProof (EQUIVALENT transformation)</h3>The approximation of the Dependency Graph [LPAR04,FROCOS05,EDGSTAR] contains 1 SCC with 1 less node.</div>
<div id="node24" class="obligation">
<h3>(24) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node25" class="proof">
<h3>(25) QDPOrderProof (EQUIVALENT transformation)</h3>We use the reduction pair processor [LPAR04,JAR06].<p><br>The following pairs can be oriented strictly and are deleted.<br><blockquote><br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))</blockquote>The remaining pairs can at least be oriented weakly.<br>Used ordering:  Matrix interpretation [MATRO] with arctic natural numbers [ARCTIC]:
<blockquote><br><table><tr><td>POL(<font color="#0000cc">P</font>(x<sub>1</sub>)) = </td><td>0A</td><td> + </td><td><table><tr><td>[</td><td>-I,</td><td>-I,</td><td>0A</td><td>]</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">m</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>-I</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>-I</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">S</font>(x<sub>1</sub>)) = </td><td>0A</td><td> + </td><td><table><tr><td>[</td><td>-I,</td><td>0A,</td><td>-I</td><td>]</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">d0</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>-I</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>0A</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">D1</font>(x<sub>1</sub>)) = </td><td>0A</td><td> + </td><td><table><tr><td>[</td><td>0A,</td><td>0A,</td><td>-I</td><td>]</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">0</font>) = </td><td><table><tr><td>/</td><td>1A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">1</font>) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>1A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>/</td></tr>
</table></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">d1</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">p</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>-I</td><td>0A</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">s</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table></blockquote><br>The following usable rules [FROCOS05] with respect to the argument filtering of the ordering [JAR06] were oriented:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font></blockquote><br></div>
<div id="node26" class="obligation">
<h3>(26) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node27" class="proof">
<h3>(27) QDPOrderProof (EQUIVALENT transformation)</h3>We use the reduction pair processor [LPAR04,JAR06].<p><br>The following pairs can be oriented strictly and are deleted.<br><blockquote><br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))</blockquote>The remaining pairs can at least be oriented weakly.<br>Used ordering:  Matrix interpretation [MATRO] with arctic natural numbers [ARCTIC]:
<blockquote><br><table><tr><td>POL(<font color="#0000cc">P</font>(x<sub>1</sub>)) = </td><td>0A</td><td> + </td><td><table><tr><td>[</td><td>-I,</td><td>-I,</td><td>0A</td><td>]</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">m</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>1A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>-I</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>-I</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>0A</td><td>-I</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">S</font>(x<sub>1</sub>)) = </td><td>0A</td><td> + </td><td><table><tr><td>[</td><td>-I,</td><td>0A,</td><td>-I</td><td>]</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">d0</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>1A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>-I</td><td>0A</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">D1</font>(x<sub>1</sub>)) = </td><td>0A</td><td> + </td><td><table><tr><td>[</td><td>0A,</td><td>-I,</td><td>0A</td><td>]</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">0</font>) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>/</td></tr>
</table></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">1</font>) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">d1</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>1A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>-I</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">p</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>1A</td><td>\</td></tr>
<tr><td>|</td><td>1A</td><td>|</td></tr>
<tr><td>\</td><td>1A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>-I</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>-I</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>-I</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">s</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>1A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table></blockquote><br>The following usable rules [FROCOS05] with respect to the argument filtering of the ordering [JAR06] were oriented:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font></blockquote><br></div>
<div id="node28" class="obligation">
<h3>(28) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node29" class="proof">
<h3>(29) QDPOrderProof (EQUIVALENT transformation)</h3>We use the reduction pair processor [LPAR04,JAR06].<p><br>The following pairs can be oriented strictly and are deleted.<br><blockquote><br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>))</blockquote>The remaining pairs can at least be oriented weakly.<br>Used ordering:  Matrix interpretation [MATRO] with arctic natural numbers [ARCTIC]:
<blockquote><br><table><tr><td>POL(<font color="#0000cc">P</font>(x<sub>1</sub>)) = </td><td>0A</td><td> + </td><td><table><tr><td>[</td><td>0A,</td><td>-I,</td><td>0A</td><td>]</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">m</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>1A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>-I</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">S</font>(x<sub>1</sub>)) = </td><td>0A</td><td> + </td><td><table><tr><td>[</td><td>-I,</td><td>-I,</td><td>0A</td><td>]</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">d0</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>1A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>-I</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>-I</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">D1</font>(x<sub>1</sub>)) = </td><td>0A</td><td> + </td><td><table><tr><td>[</td><td>-I,</td><td>0A,</td><td>0A</td><td>]</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">0</font>) = </td><td><table><tr><td>/</td><td>1A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>/</td></tr>
</table></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">1</font>) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>/</td></tr>
</table></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">d1</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>1A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>-I</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">p</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>1A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">s</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>1A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>-I</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>0A</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table></blockquote><br>The following usable rules [FROCOS05] with respect to the argument filtering of the ordering [JAR06] were oriented:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font></blockquote><br></div>
<div id="node30" class="obligation">
<h3>(30) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node31" class="proof">
<h3>(31) QDPOrderProof (EQUIVALENT transformation)</h3>We use the reduction pair processor [LPAR04,JAR06].<p><br>The following pairs can be oriented strictly and are deleted.<br><blockquote><br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)</blockquote>The remaining pairs can at least be oriented weakly.<br>Used ordering:  Matrix interpretation [MATRO] with arctic natural numbers [ARCTIC]:
<blockquote><br><table><tr><td>POL(<font color="#0000cc">P</font>(x<sub>1</sub>)) = </td><td>0A</td><td> + </td><td><table><tr><td>[</td><td>0A,</td><td>0A,</td><td>0A,</td><td>-I</td><td>]</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">m</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>-I</td><td>-I</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>-I</td><td>-I</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>-I</td><td>-I</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>-I</td><td>0A</td><td>-I</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">S</font>(x<sub>1</sub>)) = </td><td>0A</td><td> + </td><td><table><tr><td>[</td><td>0A,</td><td>0A,</td><td>-I,</td><td>0A</td><td>]</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">d0</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>-I</td><td>0A</td><td>0A</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>0A</td><td>0A</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>1A</td><td>1A</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>1A</td><td>0A</td><td>1A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">D1</font>(x<sub>1</sub>)) = </td><td>-I</td><td> + </td><td><table><tr><td>[</td><td>0A,</td><td>1A,</td><td>0A,</td><td>1A</td><td>]</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">d1</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>-I</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>1A</td><td>0A</td><td>1A</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>-I</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>-I</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">p</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>0A</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>0A</td><td>0A</td><td>-I</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>1A</td><td>1A</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>0A</td><td>0A</td><td>-I</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">s</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>-I</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>0A</td><td>-I</td><td>0A</td><td>|</td></tr>
<tr><td>|</td><td>-I</td><td>0A</td><td>-I</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>1A</td><td>0A</td><td>1A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">0</font>) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>/</td></tr>
</table></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">1</font>) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td></tr>
</table></blockquote><br>The following usable rules [FROCOS05] with respect to the argument filtering of the ordering [JAR06] were oriented:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font></blockquote><br></div>
<div id="node32" class="obligation">
<h3>(32) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">D1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>)))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node33" class="proof">
<h3>(33) DependencyGraphProof (EQUIVALENT transformation)</h3>The approximation of the Dependency Graph [LPAR04,FROCOS05,EDGSTAR] contains 2 SCCs with 7 less nodes.</div>
<div id="node34" class="obligation">
<h3>(34) <font class="color_green">Complex Obligation (AND)</font></h3></div>
<div id="node35" class="obligation">
<h3>(35) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node36" class="proof">
<h3>(36) QDPOrderProof (EQUIVALENT transformation)</h3>We use the reduction pair processor [LPAR04,JAR06].<p><br>The following pairs can be oriented strictly and are deleted.<br><blockquote><br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x0</font>)))</blockquote>The remaining pairs can at least be oriented weakly.<br>Used ordering:  Matrix interpretation [MATRO] with arctic natural numbers [ARCTIC]:
<blockquote><br><table><tr><td>POL(<font color="#0000cc">D1</font>(x<sub>1</sub>)) = </td><td>-I</td><td> + </td><td><table><tr><td>[</td><td>0A,</td><td>0A,</td><td>0A,</td><td>-I</td><td>]</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">m</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>-I</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>0A</td><td>1A</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>-I</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>1A</td><td>-I</td><td>-I</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">d0</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>|</td><td>1A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>0A</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>1A</td><td>-I</td><td>0A</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>1A</td><td>0A</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>0A</td><td>1A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">d1</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>|</td><td>1A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>0A</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>1A</td><td>0A</td><td>-I</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>0A</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>1A</td><td>-I</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">p</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>0A</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>-I</td><td>-I</td><td>0A</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>0A</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>0A</td><td>1A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">s</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>-I</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>1A</td><td>-I</td><td>-I</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>1A</td><td>-I</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>0A</td><td>-I</td><td>-I</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">0</font>) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">1</font>) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>/</td></tr>
</table></td></tr>
</table></blockquote><br>The following usable rules [FROCOS05] with respect to the argument filtering of the ordering [JAR06] were oriented:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font></blockquote><br></div>
<div id="node37" class="obligation">
<h3>(37) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))
<br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node38" class="proof">
<h3>(38) QDPOrderProof (EQUIVALENT transformation)</h3>We use the reduction pair processor [LPAR04,JAR06].<p><br>The following pairs can be oriented strictly and are deleted.<br><blockquote><br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x0</font>)))</blockquote>The remaining pairs can at least be oriented weakly.<br>Used ordering:  Matrix interpretation [MATRO] with arctic natural numbers [ARCTIC]:
<blockquote><br><table><tr><td>POL(<font color="#0000cc">D1</font>(x<sub>1</sub>)) = </td><td>-I</td><td> + </td><td><table><tr><td>[</td><td>0A,</td><td>-I,</td><td>0A</td><td>]</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">m</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>1A</td><td>\</td></tr>
<tr><td>|</td><td>2A</td><td>|</td></tr>
<tr><td>\</td><td>1A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>0A</td><td>1A</td><td>\</td></tr>
<tr><td>|</td><td>1A</td><td>0A</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>1A</td><td>0A</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">d0</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>0A</td><td>-I</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>-I</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">d1</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>-I</td><td>-I</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>-I</td><td>0A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">p</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>-I</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>1A</td><td>0A</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>1A</td><td>0A</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>-I</td><td>-I</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">0</font>) = </td><td><table><tr><td>/</td><td>1A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>/</td></tr>
</table></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">1</font>) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>-I</td><td>|</td></tr>
<tr><td>\</td><td>-I</td><td>/</td></tr>
</table></td></tr>
</table>
<br><table><tr><td>POL(<font color="#0000cc">s</font>(x<sub>1</sub>)) = </td><td><table><tr><td>/</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>|</td></tr>
<tr><td>\</td><td>1A</td><td>/</td></tr>
</table></td><td> + </td><td><table><tr><td>/</td><td>-I</td><td>-I</td><td>0A</td><td>\</td></tr>
<tr><td>|</td><td>0A</td><td>0A</td><td>1A</td><td>|</td></tr>
<tr><td>\</td><td>0A</td><td>0A</td><td>1A</td><td>/</td></tr>
</table></td><td>&middot;</td><td><b>x<sub>1</sub></b></td></tr>
</table></blockquote><br>The following usable rules [FROCOS05] with respect to the argument filtering of the ordering [JAR06] were oriented:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br></div>
<div id="node39" class="obligation">
<h3>(39) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node40" class="proof">
<h3>(40) UsableRulesProof (EQUIVALENT transformation)</h3>We can use the usable rules and reduction pair processor [LPAR04] with the Ce-compatible extension of the polynomial order that maps every function symbol to the sum of its arguments. Then, we can delete all non-usable rules [FROCOS05] from R.</div>
<div id="node41" class="obligation">
<h3>(41) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font></blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node42" class="proof">
<h3>(42) MNOCProof (EQUIVALENT transformation)</h3>We use the modular non-overlap check [LPAR04] to enlarge Q to all left-hand sides of R.</div>
<div id="node43" class="obligation">
<h3>(43) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">D1</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x0</font>))) &#8594; <font color="#0000cc">D1</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x0</font>))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font></blockquote><br>The set Q consists of the following terms:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x0</font>))</blockquote><br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node44" class="proof">
<h3>(44) DependencyGraphProof (EQUIVALENT transformation)</h3>The approximation of the Dependency Graph [LPAR04,FROCOS05,EDGSTAR] contains 0 SCCs with 1 less node.</div>
<div id="node45" class="obligation">
<h3>(45) <font class="color_green">TRUE</font></h3></div>
<div id="node46" class="obligation">
<h3>(46) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node47" class="proof">
<h3>(47) UsableRulesProof (EQUIVALENT transformation)</h3>We can use the usable rules and reduction pair processor [LPAR04] with the Ce-compatible extension of the polynomial order that maps every function symbol to the sum of its arguments. Then, we can delete all non-usable rules [FROCOS05] from R.</div>
<div id="node48" class="obligation">
<h3>(48) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)</blockquote><br>R is empty.<br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node49" class="proof">
<h3>(49) QDPSizeChangeProof (EQUIVALENT transformation)</h3>By using the subterm criterion [SUBTERM_CRITERION] together with the size-change analysis [AAECC05] we have proven that there are no infinite chains for this DP problem. <p>From the DPs we obtained the following set of size-change graphs:
<ul><li><font color="#0000cc">S</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)<br>The graph contains the following edges 1 > 1<p></li>
<li><font color="#0000cc">S</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)<br>The graph contains the following edges 1 > 1<p></li>
<li><font color="#0000cc">P</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)<br>The graph contains the following edges 1 > 1<p></li>
<li><font color="#0000cc">P</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">P</font>(<font color="#cc0000">x</font>)<br>The graph contains the following edges 1 > 1<p></li></ul></div>
<div id="node50" class="obligation">
<h3>(50) <font class="color_green">YES</font></h3></div>
<div id="node51" class="obligation">
<h3>(51) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">2</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">3</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">2</font>)
<br><font color="#0000cc">4</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">3</font>)
<br><font color="#0000cc">5</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">4</font>)
<br><font color="#0000cc">6</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">5</font>)
<br><font color="#0000cc">7</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">6</font>)
<br><font color="#0000cc">8</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">7</font>)
<br><font color="#0000cc">9</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">8</font>)
<br><font color="#0000cc">dd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">dd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">dd2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">2</font>)
<br><font color="#0000cc">dd3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">3</font>)
<br><font color="#0000cc">dd4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">4</font>)
<br><font color="#0000cc">dd5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">5</font>)
<br><font color="#0000cc">dd6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">6</font>)
<br><font color="#0000cc">dd7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">7</font>)
<br><font color="#0000cc">dd8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">8</font>)
<br><font color="#0000cc">dd9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">9</font>)</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node52" class="proof">
<h3>(52) UsableRulesReductionPairsProof (EQUIVALENT transformation)</h3>By using the usable rules with reduction pair processor [LPAR04] with a polynomial ordering [POLO], all dependency pairs and the corresponding usable rules [FROCOS05] can be oriented non-strictly. All non-usable rules are removed, and those dependency pairs and usable rules that have been oriented strictly or contain non-usable symbols in their left-hand side are removed as well.<br><br>No dependency pairs are removed.<br><br>The following rules are removed from R:<br><blockquote><br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">2</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">3</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">2</font>)
<br><font color="#0000cc">4</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">3</font>)
<br><font color="#0000cc">5</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">4</font>)
<br><font color="#0000cc">6</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">5</font>)
<br><font color="#0000cc">7</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">6</font>)
<br><font color="#0000cc">8</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">7</font>)
<br><font color="#0000cc">9</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">8</font>)
<br><font color="#0000cc">dd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">dd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">dd2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">2</font>)
<br><font color="#0000cc">dd3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">3</font>)
<br><font color="#0000cc">dd4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">4</font>)
<br><font color="#0000cc">dd5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">5</font>)
<br><font color="#0000cc">dd6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">6</font>)
<br><font color="#0000cc">dd7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">7</font>)
<br><font color="#0000cc">dd8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">8</font>)
<br><font color="#0000cc">dd9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">9</font>)</blockquote>Used ordering: POLO with Polynomial interpretation [POLO]:
<blockquote><br>POL(<b><font color="#0000cc">0</font></b>) = 0<sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">1</font></b>) = 0<sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">PLUS</font>(x<sub>1</sub>, x<sub>2</sub>)</b>) = x<sub>1</sub> + x<sub>2</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">d0</font>(x<sub>1</sub>)</b>) = 2&middot;x<sub>1</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">d1</font>(x<sub>1</sub>)</b>) = 2&middot;x<sub>1</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">m</font>(x<sub>1</sub>)</b>) = x<sub>1</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">p</font>(x<sub>1</sub>)</b>) = x<sub>1</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">plus</font>(x<sub>1</sub>, x<sub>2</sub>)</b>) = x<sub>1</sub> + x<sub>2</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">s</font>(x<sub>1</sub>)</b>) = x<sub>1</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub></blockquote><br></div>
<div id="node53" class="obligation">
<h3>(53) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node54" class="proof">
<h3>(54) QDPOrderProof (EQUIVALENT transformation)</h3>We use the reduction pair processor [LPAR04,JAR06].<p><br>The following pairs can be oriented strictly and are deleted.<br><blockquote><br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>)</blockquote>The remaining pairs can at least be oriented weakly.<br>Used ordering:  Combined order from the following AFS and order.<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)&#160; = &#160;<font color="#cc0000">x2</font><br>
<font color="#0000cc">d0</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#cc0000">x1</font><br>
<font color="#0000cc">d1</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#cc0000">x1</font><br>
<font color="#0000cc">m</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">m</font>(<font color="#cc0000">x1</font>)<br>
<font color="#0000cc">0</font>&#160; = &#160;<font color="#0000cc">0</font><br>
<br>Knuth-Bendix order [KBO] with precedence:<BLOCKQUOTE>trivial</BLOCKQUOTE>
<br>and weight map:<br><blockquote><br>0=1
<br>m_1=1</blockquote><br>The following usable rules [FROCOS05] with respect to the argument filtering of the ordering [JAR06] were oriented:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font></blockquote><br></div>
<div id="node55" class="obligation">
<h3>(55) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>))</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node56" class="proof">
<h3>(56) QDPOrderProof (EQUIVALENT transformation)</h3>We use the reduction pair processor [LPAR04,JAR06].<p><br>The following pairs can be oriented strictly and are deleted.<br><blockquote><br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>))</blockquote>The remaining pairs can at least be oriented weakly.<br>Used ordering:  Combined order from the following AFS and order.<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)&#160; = &#160;<font color="#cc0000">x2</font><br>
<font color="#0000cc">d0</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#cc0000">x1</font><br>
<font color="#0000cc">d1</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">d1</font>(<font color="#cc0000">x1</font>)<br>
<font color="#0000cc">0</font>&#160; = &#160;<font color="#0000cc">0</font><br>
<font color="#0000cc">m</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#cc0000">x1</font><br>
<br>Knuth-Bendix order [KBO] with precedence:<BLOCKQUOTE>trivial</BLOCKQUOTE>
<br>and weight map:<br><blockquote><br>0=1
<br>d1_1=1</blockquote><br>The following usable rules [FROCOS05] with respect to the argument filtering of the ordering [JAR06] were oriented:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font></blockquote><br></div>
<div id="node57" class="obligation">
<h3>(57) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node58" class="proof">
<h3>(58) QDPSizeChangeProof (EQUIVALENT transformation)</h3>By using the subterm criterion [SUBTERM_CRITERION] together with the size-change analysis [AAECC05] we have proven that there are no infinite chains for this DP problem. <p>From the DPs we obtained the following set of size-change graphs:
<ul><li><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)<br>The graph contains the following edges 2 > 2<p></li></ul></div>
<div id="node59" class="obligation">
<h3>(59) <font class="color_green">YES</font></h3></div>
<div id="node60" class="obligation">
<h3>(60) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">p</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">p</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">p</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d0</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">d1</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">d1</font>(<font color="#0000cc">p</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">2</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">3</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">2</font>)
<br><font color="#0000cc">4</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">3</font>)
<br><font color="#0000cc">5</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">4</font>)
<br><font color="#0000cc">6</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">5</font>)
<br><font color="#0000cc">7</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">6</font>)
<br><font color="#0000cc">8</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">7</font>)
<br><font color="#0000cc">9</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">8</font>)
<br><font color="#0000cc">dd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">dd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">dd2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">2</font>)
<br><font color="#0000cc">dd3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">3</font>)
<br><font color="#0000cc">dd4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">4</font>)
<br><font color="#0000cc">dd5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">5</font>)
<br><font color="#0000cc">dd6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">6</font>)
<br><font color="#0000cc">dd7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">7</font>)
<br><font color="#0000cc">dd8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">8</font>)
<br><font color="#0000cc">dd9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">9</font>)</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node61" class="proof">
<h3>(61) UsableRulesProof (EQUIVALENT transformation)</h3>We can use the usable rules and reduction pair processor [LPAR04] with the Ce-compatible extension of the polynomial order that maps every function symbol to the sum of its arguments. Then, we can delete all non-usable rules [FROCOS05] from R.</div>
<div id="node62" class="obligation">
<h3>(62) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)</blockquote><br>R is empty.<br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node63" class="proof">
<h3>(63) QDPSizeChangeProof (EQUIVALENT transformation)</h3>By using the subterm criterion [SUBTERM_CRITERION] together with the size-change analysis [AAECC05] we have proven that there are no infinite chains for this DP problem. <p>From the DPs we obtained the following set of size-change graphs:
<ul><li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li></ul></div>
<div id="node64" class="obligation">
<h3>(64) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/INTdt.trs <==
(VAR x y)
(RULES
t(0,x) -> x
t(x,t(y,0)) -> t(p(x,y),0)
t(x,t(y,1)) -> t(p(x,y),1)
t(x,t(y,2)) -> t(p(x,y),2)
t(x,t(y,3)) -> t(p(x,y),3)
t(x,t(y,4)) -> t(p(x,y),4)
t(x,t(y,5)) -> t(p(x,y),5)
t(x,t(y,6)) -> t(p(x,y),6)
t(x,t(y,7)) -> t(p(x,y),7)
t(x,t(y,8)) -> t(p(x,y),8)
t(x,t(y,9)) -> t(p(x,y),9)
s(0) -> 1
s(1) -> 2
s(2) -> 3
s(3) -> 4
s(4) -> 5
s(5) -> 6
s(6) -> 7
s(7) -> 8
s(8) -> 9
s(9) -> t(1,0)
s(t(x,0)) -> t(x,1)
s(t(x,1)) -> t(x,2)
s(t(x,2)) -> t(x,3)
s(t(x,3)) -> t(x,4)
s(t(x,4)) -> t(x,5)
s(t(x,5)) -> t(x,6)
s(t(x,6)) -> t(x,7)
s(t(x,7)) -> t(x,8)
s(t(x,8)) -> t(x,9)
s(t(x,9)) -> t(s(x),0)
p(x,0) -> x
p(x,1) -> s(x)
p(x,2) -> s(s(x))
p(x,3) -> s(s(s(x)))
p(x,4) -> s(s(s(s(x))))
p(x,5) -> s(s(s(s(s(x)))))
p(x,6) -> s(s(s(s(s(s(x))))))
p(x,7) -> s(s(s(s(s(s(s(x)))))))
p(x,8) -> s(s(s(s(s(s(s(s(x))))))))
p(x,9) -> s(s(s(s(s(s(s(s(s(x)))))))))
p(x,t(y,0)) -> t(y,x)
p(x,t(y,1)) -> s(t(y,x))
p(x,t(y,2)) -> s(s(t(y,x)))
p(x,t(y,3)) -> s(s(s(t(y,x))))
p(x,t(y,4)) -> s(s(s(s(t(y,x)))))
p(x,t(y,5)) -> s(s(s(s(s(t(y,x))))))
p(x,t(y,6)) -> s(s(s(s(s(s(t(y,x)))))))
p(x,t(y,7)) -> s(s(s(s(s(s(s(t(y,x))))))))
p(x,t(y,8)) -> s(s(s(s(s(s(s(s(t(y,x)))))))))
p(x,t(y,9)) -> s(s(s(s(s(s(s(s(s(t(y,x))))))))))
v(x,0) -> 0
v(x,1) -> x
v(x,2) -> p(x,x)
v(x,3) -> p(p(x,x),x)
v(x,4) -> p(p(p(x,x),x),x)
v(x,5) -> p(p(p(p(x,x),x),x),x)
v(x,6) -> p(p(p(p(p(x,x),x),x),x),x)
v(x,7) -> p(p(p(p(p(p(x,x),x),x),x),x),x)
v(x,8) -> p(p(p(p(p(p(p(x,x),x),x),x),x),x),x)
v(x,9) -> p(p(p(p(p(p(p(p(x,x),x),x),x),x),x),x),x)
v(x,t(y,0)) -> p(t(v(x,y),0),v(x,0))
v(x,t(y,1)) -> p(t(v(x,y),0),v(x,1))
v(x,t(y,2)) -> p(t(v(x,y),0),v(x,2))
v(x,t(y,3)) -> p(t(v(x,y),0),v(x,3))
v(x,t(y,4)) -> p(t(v(x,y),0),v(x,4))
v(x,t(y,5)) -> p(t(v(x,y),0),v(x,5))
v(x,t(y,6)) -> p(t(v(x,y),0),v(x,6))
v(x,t(y,7)) -> p(t(v(x,y),0),v(x,7))
v(x,t(y,8)) -> p(t(v(x,y),0),v(x,8))
v(x,t(y,9)) -> p(t(v(x,y),0),v(x,9))
m(0) -> 0
m(m(x)) -> x
s(m(1)) -> 0
s(m(2)) -> m(1)
s(m(3)) -> m(2)
s(m(4)) -> m(3)
s(m(5)) -> m(4)
s(m(6)) -> m(5)
s(m(7)) -> m(6)
s(m(8)) -> m(7)
s(m(9)) -> m(8)
s(m(t(x,0))) -> m(t(x,m(1)))
s(m(t(x,1))) -> m(t(x,0))
s(m(t(x,2))) -> m(t(x,1))
s(m(t(x,3))) -> m(t(x,2))
s(m(t(x,4))) -> m(t(x,3))
s(m(t(x,5))) -> m(t(x,4))
s(m(t(x,6))) -> m(t(x,5))
s(m(t(x,7))) -> m(t(x,6))
s(m(t(x,8))) -> m(t(x,7))
s(m(t(x,9))) -> m(t(x,8))
t(1,m(1)) -> 9
t(1,m(2)) -> 8
t(1,m(3)) -> 7
t(1,m(4)) -> 6
t(1,m(5)) -> 5
t(1,m(6)) -> 4
t(1,m(7)) -> 3
t(1,m(8)) -> 2
t(1,m(9)) -> 1
t(2,m(1)) -> t(1,9)
t(2,m(2)) -> t(1,8)
t(2,m(3)) -> t(1,7)
t(2,m(4)) -> t(1,6)
t(2,m(5)) -> t(1,5)
t(2,m(6)) -> t(1,4)
t(2,m(7)) -> t(1,3)
t(2,m(8)) -> t(1,2)
t(2,m(9)) -> t(1,1)
t(3,m(1)) -> t(2,9)
t(3,m(2)) -> t(2,8)
t(3,m(3)) -> t(2,7)
t(3,m(4)) -> t(2,6)
t(3,m(5)) -> t(2,5)
t(3,m(6)) -> t(2,4)
t(3,m(7)) -> t(2,3)
t(3,m(8)) -> t(2,2)
t(3,m(9)) -> t(2,1)
t(4,m(1)) -> t(3,9)
t(4,m(2)) -> t(3,8)
t(4,m(3)) -> t(3,7)
t(4,m(4)) -> t(3,6)
t(4,m(5)) -> t(3,5)
t(4,m(6)) -> t(3,4)
t(4,m(7)) -> t(3,3)
t(4,m(8)) -> t(3,2)
t(4,m(9)) -> t(3,1)
t(5,m(1)) -> t(4,9)
t(5,m(2)) -> t(4,8)
t(5,m(3)) -> t(4,7)
t(5,m(4)) -> t(4,6)
t(5,m(5)) -> t(4,5)
t(5,m(6)) -> t(4,4)
t(5,m(7)) -> t(4,3)
t(5,m(8)) -> t(4,2)
t(5,m(9)) -> t(4,1)
t(6,m(1)) -> t(5,9)
t(6,m(2)) -> t(5,8)
t(6,m(3)) -> t(5,7)
t(6,m(4)) -> t(5,6)
t(6,m(5)) -> t(5,5)
t(6,m(6)) -> t(5,4)
t(6,m(7)) -> t(5,3)
t(6,m(8)) -> t(5,2)
t(6,m(9)) -> t(5,1)
t(7,m(1)) -> t(6,9)
t(7,m(2)) -> t(6,8)
t(7,m(3)) -> t(6,7)
t(7,m(4)) -> t(6,6)
t(7,m(5)) -> t(6,5)
t(7,m(6)) -> t(6,4)
t(7,m(7)) -> t(6,3)
t(7,m(8)) -> t(6,2)
t(7,m(9)) -> t(6,1)
t(8,m(1)) -> t(7,9)
t(8,m(2)) -> t(7,8)
t(8,m(3)) -> t(7,7)
t(8,m(4)) -> t(7,6)
t(8,m(5)) -> t(7,5)
t(8,m(6)) -> t(7,4)
t(8,m(7)) -> t(7,3)
t(8,m(8)) -> t(7,2)
t(8,m(9)) -> t(7,1)
t(9,m(1)) -> t(8,9)
t(9,m(2)) -> t(8,8)
t(9,m(3)) -> t(8,7)
t(9,m(4)) -> t(8,6)
t(9,m(5)) -> t(8,5)
t(9,m(6)) -> t(8,4)
t(9,m(7)) -> t(8,3)
t(9,m(8)) -> t(8,2)
t(9,m(9)) -> t(8,1)
t(t(x,0),m(1)) -> t(t(x,m(1)),9)
t(t(x,0),m(2)) -> t(t(x,m(1)),8)
t(t(x,0),m(3)) -> t(t(x,m(1)),7)
t(t(x,0),m(4)) -> t(t(x,m(1)),6)
t(t(x,0),m(5)) -> t(t(x,m(1)),5)
t(t(x,0),m(6)) -> t(t(x,m(1)),4)
t(t(x,0),m(7)) -> t(t(x,m(1)),3)
t(t(x,0),m(8)) -> t(t(x,m(1)),2)
t(t(x,0),m(9)) -> t(t(x,m(1)),1)
t(t(x,1),m(1)) -> t(t(x,0),9)
t(t(x,1),m(2)) -> t(t(x,0),8)
t(t(x,1),m(3)) -> t(t(x,0),7)
t(t(x,1),m(4)) -> t(t(x,0),6)
t(t(x,1),m(5)) -> t(t(x,0),5)
t(t(x,1),m(6)) -> t(t(x,0),4)
t(t(x,1),m(7)) -> t(t(x,0),3)
t(t(x,1),m(8)) -> t(t(x,0),2)
t(t(x,1),m(9)) -> t(t(x,0),1)
t(t(x,2),m(1)) -> t(t(x,1),9)
t(t(x,2),m(2)) -> t(t(x,1),8)
t(t(x,2),m(3)) -> t(t(x,1),7)
t(t(x,2),m(4)) -> t(t(x,1),6)
t(t(x,2),m(5)) -> t(t(x,1),5)
t(t(x,2),m(6)) -> t(t(x,1),4)
t(t(x,2),m(7)) -> t(t(x,1),3)
t(t(x,2),m(8)) -> t(t(x,1),2)
t(t(x,2),m(9)) -> t(t(x,1),1)
t(t(x,3),m(1)) -> t(t(x,2),9)
t(t(x,3),m(2)) -> t(t(x,2),8)
t(t(x,3),m(3)) -> t(t(x,2),7)
t(t(x,3),m(4)) -> t(t(x,2),6)
t(t(x,3),m(5)) -> t(t(x,2),5)
t(t(x,3),m(6)) -> t(t(x,2),4)
t(t(x,3),m(7)) -> t(t(x,2),3)
t(t(x,3),m(8)) -> t(t(x,2),2)
t(t(x,3),m(9)) -> t(t(x,2),1)
t(t(x,4),m(1)) -> t(t(x,3),9)
t(t(x,4),m(2)) -> t(t(x,3),8)
t(t(x,4),m(3)) -> t(t(x,3),7)
t(t(x,4),m(4)) -> t(t(x,3),6)
t(t(x,4),m(5)) -> t(t(x,3),5)
t(t(x,4),m(6)) -> t(t(x,3),4)
t(t(x,4),m(7)) -> t(t(x,3),3)
t(t(x,4),m(8)) -> t(t(x,3),2)
t(t(x,4),m(9)) -> t(t(x,3),1)
t(t(x,5),m(1)) -> t(t(x,4),9)
t(t(x,5),m(2)) -> t(t(x,4),8)
t(t(x,5),m(3)) -> t(t(x,4),7)
t(t(x,5),m(4)) -> t(t(x,4),6)
t(t(x,5),m(5)) -> t(t(x,4),5)
t(t(x,5),m(6)) -> t(t(x,4),4)
t(t(x,5),m(7)) -> t(t(x,4),3)
t(t(x,5),m(8)) -> t(t(x,4),2)
t(t(x,5),m(9)) -> t(t(x,4),1)
t(t(x,6),m(1)) -> t(t(x,5),9)
t(t(x,6),m(2)) -> t(t(x,5),8)
t(t(x,6),m(3)) -> t(t(x,5),7)
t(t(x,6),m(4)) -> t(t(x,5),6)
t(t(x,6),m(5)) -> t(t(x,5),5)
t(t(x,6),m(6)) -> t(t(x,5),4)
t(t(x,6),m(7)) -> t(t(x,5),3)
t(t(x,6),m(8)) -> t(t(x,5),2)
t(t(x,6),m(9)) -> t(t(x,5),1)
t(t(x,7),m(1)) -> t(t(x,6),9)
t(t(x,7),m(2)) -> t(t(x,6),8)
t(t(x,7),m(3)) -> t(t(x,6),7)
t(t(x,7),m(4)) -> t(t(x,6),6)
t(t(x,7),m(5)) -> t(t(x,6),5)
t(t(x,7),m(6)) -> t(t(x,6),4)
t(t(x,7),m(7)) -> t(t(x,6),3)
t(t(x,7),m(8)) -> t(t(x,6),2)
t(t(x,7),m(9)) -> t(t(x,6),1)
t(t(x,8),m(1)) -> t(t(x,7),9)
t(t(x,8),m(2)) -> t(t(x,7),8)
t(t(x,8),m(3)) -> t(t(x,7),7)
t(t(x,8),m(4)) -> t(t(x,7),6)
t(t(x,8),m(5)) -> t(t(x,7),5)
t(t(x,8),m(6)) -> t(t(x,7),4)
t(t(x,8),m(7)) -> t(t(x,7),3)
t(t(x,8),m(8)) -> t(t(x,7),2)
t(t(x,8),m(9)) -> t(t(x,7),1)
t(t(x,9),m(1)) -> t(t(x,8),9)
t(t(x,9),m(2)) -> t(t(x,8),8)
t(t(x,9),m(3)) -> t(t(x,8),7)
t(t(x,9),m(4)) -> t(t(x,8),6)
t(t(x,9),m(5)) -> t(t(x,8),5)
t(t(x,9),m(6)) -> t(t(x,8),4)
t(t(x,9),m(7)) -> t(t(x,8),3)
t(t(x,9),m(8)) -> t(t(x,8),2)
t(t(x,9),m(9)) -> t(t(x,8),1)
t(m(x),y) -> m(t(x,m(y)))
t(x,m(t(y,0))) -> m(t(p(m(x),y),0))
t(x,m(t(y,1))) -> m(t(p(m(x),y),1))
t(x,m(t(y,2))) -> m(t(p(m(x),y),2))
t(x,m(t(y,3))) -> m(t(p(m(x),y),3))
t(x,m(t(y,4))) -> m(t(p(m(x),y),4))
t(x,m(t(y,5))) -> m(t(p(m(x),y),5))
t(x,m(t(y,6))) -> m(t(p(m(x),y),6))
t(x,m(t(y,7))) -> m(t(p(m(x),y),7))
t(x,m(t(y,8))) -> m(t(p(m(x),y),8))
t(x,m(t(y,9))) -> m(t(p(m(x),y),9))
p(x,m(y)) -> m(p(m(x),y))
v(x,m(y)) -> m(v(x,y))
)


==> anc/INTdub.trs <==
(VAR x y)
(RULES
d0(0) -> 0
d1(0) -> 1
d2(0) -> 2
d3(0) -> 3
d4(0) -> 4
d5(0) -> 5
d6(0) -> 6
d7(0) -> 7
d8(0) -> 8
d9(0) -> 9
s(0) -> 1
s(1) -> 2
s(2) -> 3
s(3) -> 4
s(4) -> 5
s(5) -> 6
s(6) -> 7
s(7) -> 8
s(8) -> 9
s(9) -> d0(1)
s(d0(x)) -> d1(x)
s(d1(x)) -> d2(x)
s(d2(x)) -> d3(x)
s(d3(x)) -> d4(x)
s(d4(x)) -> d5(x)
s(d5(x)) -> d6(x)
s(d6(x)) -> d7(x)
s(d7(x)) -> d8(x)
s(d8(x)) -> d9(x)
s(d9(x)) -> d0(s(x))
plus(x, 0) -> x
plus(x, 1) -> s(x)
plus(x, 2) -> s(s(x))
plus(x, 3) -> s(s(s(x)))
plus(x, 4) -> s(s(s(s(x))))
plus(x, 5) -> s(s(s(s(s(x)))))
plus(x, 6) -> s(s(s(s(s(s(x))))))
plus(x, 7) -> s(s(s(s(s(s(s(x)))))))
plus(x, 8) -> s(s(s(s(s(s(s(s(x))))))))
plus(x, 9) -> s(s(s(s(s(s(s(s(s(x)))))))))
plus(x, d0(y)) -> plus(plus(plus(plus(plus(plus(plus(plus(plus(plus(x, y), y), y), y), y), y), y), y), y), y)
plus(x, d1(y)) ->                 s(plus(x, d0(y)))
plus(x, d2(y)) ->               s(s(plus(x, d0(y))))
plus(x, d3(y)) ->             s(s(s(plus(x, d0(y)))))
plus(x, d4(y)) ->           s(s(s(s(plus(x, d0(y))))))
plus(x, d5(y)) ->         s(s(s(s(s(plus(x, d0(y)))))))
plus(x, d6(y)) ->       s(s(s(s(s(s(plus(x, d0(y))))))))
plus(x, d7(y)) ->     s(s(s(s(s(s(s(plus(x, d0(y)))))))))
plus(x, d8(y)) ->   s(s(s(s(s(s(s(s(plus(x, d0(y))))))))))
plus(x, d9(y)) -> s(s(s(s(s(s(s(s(s(plus(x, d0(y)))))))))))
times(x, 0) -> 0
times(x, 1) -> plus(times(x, 0), x)
times(x, 2) -> plus(times(x, 1), x)
times(x, 3) -> plus(times(x, 2), x)
times(x, 4) -> plus(times(x, 3), x)
times(x, 5) -> plus(times(x, 4), x)
times(x, 6) -> plus(times(x, 5), x)
times(x, 7) -> plus(times(x, 6), x)
times(x, 8) -> plus(times(x, 7), x)
times(x, 9) -> plus(times(x, 8), x)
times(x, d0(y)) -> plus(d0(times(x, y)), times(x, 0))
times(x, d1(y)) -> plus(d0(times(x, y)), times(x, 1))
times(x, d2(y)) -> plus(d0(times(x, y)), times(x, 2))
times(x, d3(y)) -> plus(d0(times(x, y)), times(x, 3))
times(x, d4(y)) -> plus(d0(times(x, y)), times(x, 4))
times(x, d5(y)) -> plus(d0(times(x, y)), times(x, 5))
times(x, d6(y)) -> plus(d0(times(x, y)), times(x, 6))
times(x, d7(y)) -> plus(d0(times(x, y)), times(x, 7))
times(x, d8(y)) -> plus(d0(times(x, y)), times(x, 8))
times(x, d9(y)) -> plus(d0(times(x, y)), times(x, 9))
m(0) -> 0
m(m(x)) -> x
p(0) -> m(1)
p(1) -> 0
p(2) -> 1
p(3) -> 2
p(4) -> 3
p(5) -> 4
p(6) -> 5
p(7) -> 6
p(8) -> 7
p(9) -> 8
p(d0(x)) -> d9(p(x))
p(d1(x)) -> d0(x)
p(d2(x)) -> d1(x)
p(d3(x)) -> d2(x)
p(d4(x)) -> d3(x)
p(d5(x)) -> d4(x)
p(d6(x)) -> d5(x)
p(d7(x)) -> d6(x)
p(d8(x)) -> d7(x)
p(d9(x)) -> d8(x)
p(m(x)) -> m(s(x))
s(m(1)) -> m(0)
s(m(2)) -> m(1)
s(m(3)) -> m(2)
s(m(4)) -> m(3)
s(m(5)) -> m(4)
s(m(6)) -> m(5)
s(m(7)) -> m(6)
s(m(8)) -> m(7)
s(m(9)) -> m(8)
s(m(d0(x))) -> m(d9(p(x)))
s(m(d1(x))) -> m(d0(x))
s(m(d2(x))) -> m(d1(x))
s(m(d3(x))) -> m(d2(x))
s(m(d4(x))) -> m(d3(x))
s(m(d5(x))) -> m(d4(x))
s(m(d6(x))) -> m(d5(x))
s(m(d7(x))) -> m(d6(x))
s(m(d8(x))) -> m(d7(x))
s(m(d9(x))) -> m(d8(x))
d0(m(x)) -> m(d0(x)) 
d1(m(x)) -> m(d9(p(x)))
d2(m(x)) -> m(d8(p(x)))
d3(m(x)) -> m(d7(p(x)))
d4(m(x)) -> m(d6(p(x)))
d5(m(x)) -> m(d5(p(x)))
d6(m(x)) -> m(d4(p(x)))
d7(m(x)) -> m(d3(p(x)))
d8(m(x)) -> m(d2(p(x)))
d9(m(x)) -> m(d1(p(x)))
plus(x, m(y)) -> m(plus(m(x), y))
times(x, m(y)) -> m(times(x, y))
)

==> anc/INTubd.trs <==
(VAR x y)
(RULES
plus(x,0) -> x
plus(x,s(y)) -> s(plus(x,y))
times(x,0) -> 0
times(x,s(y)) -> plus(times(x,y),x)
m(0) -> 0
s(m(s(x))) -> m(x)
m(m(x)) -> x
plus(x,m(y)) -> m(plus(m(x),y))
times(x,m(y)) -> m(times(x,y))
bd0(x) -> plus(times(x, s(1)), 0)
bd1(x) -> plus(times(x, s(1)), 1)
1 -> s(0)
2 -> s(1)
3 -> s(2)
4 -> s(3)
5 -> s(4)
6 -> s(5)
7 -> s(6)
8 -> s(7)
9 -> s(8)
dd0(x) -> plus(times(x, s(9)), 0)
dd1(x) -> plus(times(x, s(9)), 1)
dd2(x) -> plus(times(x, s(9)), 2)
dd3(x) -> plus(times(x, s(9)), 3)
dd4(x) -> plus(times(x, s(9)), 4)
dd5(x) -> plus(times(x, s(9)), 5)
dd6(x) -> plus(times(x, s(9)), 6)
dd7(x) -> plus(times(x, s(9)), 7)
dd8(x) -> plus(times(x, s(9)), 8)
dd9(x) -> plus(times(x, s(9)), 9)
)

==> anc/INTubdProof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aproveYYr0BQ.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 QTRSRRRProof (&#8660;, 363 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 QTRSRRRProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node5">5 RisEmptyProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node6">6 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">bd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">bd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">1</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">2</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">3</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">2</font>)
<br><font color="#0000cc">4</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">3</font>)
<br><font color="#0000cc">5</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">4</font>)
<br><font color="#0000cc">6</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">5</font>)
<br><font color="#0000cc">7</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">6</font>)
<br><font color="#0000cc">8</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">7</font>)
<br><font color="#0000cc">9</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">8</font>)
<br><font color="#0000cc">dd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">dd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">dd2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">2</font>)
<br><font color="#0000cc">dd3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">3</font>)
<br><font color="#0000cc">dd4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">4</font>)
<br><font color="#0000cc">dd5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">5</font>)
<br><font color="#0000cc">dd6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">6</font>)
<br><font color="#0000cc">dd7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">7</font>)
<br><font color="#0000cc">dd8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">8</font>)
<br><font color="#0000cc">dd9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">9</font>)</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Combined order from the following AFS and order.<br><font color="#0000cc">plus</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)&#160; = &#160;<font color="#0000cc">plus</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)<br>
<font color="#0000cc">0</font>&#160; = &#160;<font color="#0000cc">0</font><br>
<font color="#0000cc">s</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">s</font>(<font color="#cc0000">x1</font>)<br>
<font color="#0000cc">times</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)&#160; = &#160;<font color="#0000cc">times</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)<br>
<font color="#0000cc">m</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#cc0000">x1</font><br>
<font color="#0000cc">bd0</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">bd0</font>(<font color="#cc0000">x1</font>)<br>
<font color="#0000cc">1</font>&#160; = &#160;<font color="#0000cc">1</font><br>
<font color="#0000cc">bd1</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">bd1</font>(<font color="#cc0000">x1</font>)<br>
<font color="#0000cc">2</font>&#160; = &#160;<font color="#0000cc">2</font><br>
<font color="#0000cc">3</font>&#160; = &#160;<font color="#0000cc">3</font><br>
<font color="#0000cc">4</font>&#160; = &#160;<font color="#0000cc">4</font><br>
<font color="#0000cc">5</font>&#160; = &#160;<font color="#0000cc">5</font><br>
<font color="#0000cc">6</font>&#160; = &#160;<font color="#0000cc">6</font><br>
<font color="#0000cc">7</font>&#160; = &#160;<font color="#0000cc">7</font><br>
<font color="#0000cc">8</font>&#160; = &#160;<font color="#0000cc">8</font><br>
<font color="#0000cc">9</font>&#160; = &#160;<font color="#0000cc">9</font><br>
<font color="#0000cc">dd0</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">dd0</font>(<font color="#cc0000">x1</font>)<br>
<font color="#0000cc">dd1</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">dd1</font>(<font color="#cc0000">x1</font>)<br>
<font color="#0000cc">dd2</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">dd2</font>(<font color="#cc0000">x1</font>)<br>
<font color="#0000cc">dd3</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">dd3</font>(<font color="#cc0000">x1</font>)<br>
<font color="#0000cc">dd4</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">dd4</font>(<font color="#cc0000">x1</font>)<br>
<font color="#0000cc">dd5</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">dd5</font>(<font color="#cc0000">x1</font>)<br>
<font color="#0000cc">dd6</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">dd6</font>(<font color="#cc0000">x1</font>)<br>
<font color="#0000cc">dd7</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">dd7</font>(<font color="#cc0000">x1</font>)<br>
<font color="#0000cc">dd8</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">dd8</font>(<font color="#cc0000">x1</font>)<br>
<font color="#0000cc">dd9</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#0000cc">dd9</font>(<font color="#cc0000">x1</font>)<br>
<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
bd0<sub><font size="-1">1</font></sub> &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
bd0<sub><font size="-1">1</font></sub> &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
bd0<sub><font size="-1">1</font></sub> &gt; 1 &gt; 0<BR>
bd0<sub><font size="-1">1</font></sub> &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
bd1<sub><font size="-1">1</font></sub> &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
bd1<sub><font size="-1">1</font></sub> &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
bd1<sub><font size="-1">1</font></sub> &gt; 1 &gt; 0<BR>
bd1<sub><font size="-1">1</font></sub> &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
dd0<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
dd0<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
dd0<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
dd0<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
dd4<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
dd4<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
dd4<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
dd4<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
dd5<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
dd5<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
dd5<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
dd5<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
dd9<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
dd9<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
dd9<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
dd9<sub><font size="-1">1</font></sub> &gt; [9, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>plus<sub><font size="-1">2</font></sub>: [1,2]<BR>0: multiset<BR>s<sub><font size="-1">1</font></sub>: [1]<BR>times<sub><font size="-1">2</font></sub>: [1,2]<BR>bd0<sub><font size="-1">1</font></sub>: [1]<BR>1: multiset<BR>bd1<sub><font size="-1">1</font></sub>: [1]<BR>2: multiset<BR>3: multiset<BR>4: multiset<BR>5: multiset<BR>6: multiset<BR>7: multiset<BR>8: multiset<BR>9: multiset<BR>dd0<sub><font size="-1">1</font></sub>: [1]<BR>dd1<sub><font size="-1">1</font></sub>: [1]<BR>dd2<sub><font size="-1">1</font></sub>: [1]<BR>dd3<sub><font size="-1">1</font></sub>: [1]<BR>dd4<sub><font size="-1">1</font></sub>: [1]<BR>dd5<sub><font size="-1">1</font></sub>: multiset<BR>dd6<sub><font size="-1">1</font></sub>: [1]<BR>dd7<sub><font size="-1">1</font></sub>: [1]<BR>dd8<sub><font size="-1">1</font></sub>: [1]<BR>dd9<sub><font size="-1">1</font></sub>: multiset</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">m</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">bd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">bd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">1</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">2</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">3</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">2</font>)
<br><font color="#0000cc">4</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">3</font>)
<br><font color="#0000cc">5</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">4</font>)
<br><font color="#0000cc">6</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">5</font>)
<br><font color="#0000cc">7</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">6</font>)
<br><font color="#0000cc">8</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">7</font>)
<br><font color="#0000cc">9</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">8</font>)
<br><font color="#0000cc">dd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">dd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">dd2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">2</font>)
<br><font color="#0000cc">dd3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">3</font>)
<br><font color="#0000cc">dd4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">4</font>)
<br><font color="#0000cc">dd5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">5</font>)
<br><font color="#0000cc">dd6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">6</font>)
<br><font color="#0000cc">dd7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">7</font>)
<br><font color="#0000cc">dd8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">8</font>)
<br><font color="#0000cc">dd9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">9</font>)</blockquote><br><br></div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br>Q is empty.<br></div>
<div id="node3" class="proof">
<h3>(3) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
0 &gt; m<sub><font size="-1">1</font></sub><BR>
plus<sub><font size="-1">2</font></sub> &gt; m<sub><font size="-1">1</font></sub><BR>
times<sub><font size="-1">2</font></sub> &gt; m<sub><font size="-1">1</font></sub><BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>m<sub><font size="-1">1</font></sub>: [1]<BR>0: multiset<BR>plus<sub><font size="-1">2</font></sub>: [2,1]<BR>times<sub><font size="-1">2</font></sub>: [1,2]</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br><br></div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>R is empty.<br>Q is empty.<br></div>
<div id="node5" class="proof">
<h3>(5) RisEmptyProof (EQUIVALENT transformation)</h3>The TRS R is empty. Hence, termination is trivially proven.</div>
<div id="node6" class="obligation">
<h3>(6) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/INTut.trs <==
(VAR x y z)
(RULES
tree(x,tree(y,z)) -> tree(tree(x,y),z)
plus(x,0) -> x
plus(x,tree(y,0)) -> tree(plus(x,y),0)
times(x,0) -> 0
times(x,tree(y,0)) -> plus(times(x,y),x)
m(0) -> 0
m(m(x)) -> x
tree(0,m(tree(x,0))) -> m(x)
tree(tree(x,0),m(tree(y,0))) -> tree(x,m(y))
tree(m(tree(x,0)),0) -> m(x)
tree(m(tree(x,0)),tree(y,0)) -> tree(m(x),y)
tree(m(tree(x,0)),m(tree(y,0))) -> m(tree(plus(x,y),0))
plus(x,m(y)) -> m(plus(m(x),y))
times(x,m(y)) -> m(times(x,y))
)


==> anc/INTutProof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aproveN2Ikfu.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 QTRSRRRProof (&#8660;, 246 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 QTRSRRRProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node5">5 QTRSRRRProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node6">6 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node7">7 RisEmptyProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node8">8 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>))) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)), <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)), <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)), <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Combined order from the following AFS and order.<br><font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)&#160; = &#160;<font color="#0000cc">tree</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)<br>
<font color="#0000cc">plus</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)&#160; = &#160;<font color="#0000cc">plus</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)<br>
<font color="#0000cc">0</font>&#160; = &#160;<font color="#0000cc">0</font><br>
<font color="#0000cc">times</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)&#160; = &#160;<font color="#0000cc">times</font>(<font color="#cc0000">x1</font>, <font color="#cc0000">x2</font>)<br>
<font color="#0000cc">m</font>(<font color="#cc0000">x1</font>)&#160; = &#160;<font color="#cc0000">x1</font><br>
<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
times<sub><font size="-1">2</font></sub> &gt; [tree<sub><font size="-1">2</font></sub>, plus<sub><font size="-1">2</font></sub>, 0]<BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>tree<sub><font size="-1">2</font></sub>: [2,1]<BR>plus<sub><font size="-1">2</font></sub>: [2,1]<BR>0: multiset<BR>times<sub><font size="-1">2</font></sub>: [1,2]</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>))) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)), <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">m</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)), <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">tree</font>(<font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)), <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>))) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>))</blockquote><br><br></div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br>Q is empty.<br></div>
<div id="node3" class="proof">
<h3>(3) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Polynomial interpretation [POLO]:
<blockquote><br>POL(<b><font color="#0000cc">0</font></b>) = 1<sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">m</font>(x<sub>1</sub>)</b>) = 1 + x<sub>1</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">plus</font>(x<sub>1</sub>, x<sub>2</sub>)</b>) = 1 + x<sub>1</sub> + 2&middot;x<sub>2</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub>
<br>POL(<b><font color="#0000cc">times</font>(x<sub>1</sub>, x<sub>2</sub>)</b>) = x<sub>1</sub> + 2&middot;x<sub>2</sub><sup>&nbsp;</sup> <sub>&nbsp;</sub></blockquote>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">m</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">m</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br><br></div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))</blockquote><br>Q is empty.<br></div>
<div id="node5" class="proof">
<h3>(5) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
plus<sub><font size="-1">2</font></sub> &gt; m<sub><font size="-1">1</font></sub><BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>plus<sub><font size="-1">2</font></sub>: [2,1]<BR>m<sub><font size="-1">1</font></sub>: [1]</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">m</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">m</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">m</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>))</blockquote><br><br></div>
<div id="node6" class="obligation">
<h3>(6) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>R is empty.<br>Q is empty.<br></div>
<div id="node7" class="proof">
<h3>(7) RisEmptyProof (EQUIVALENT transformation)</h3>The TRS R is empty. Hence, termination is trivially proven.</div>
<div id="node8" class="obligation">
<h3>(8) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/NAT1.trs <==
(VAR x y)
(RULES
plus(x, 0) -> x
plus(x, u(y)) -> plus(u(x), y)
times(x, 0) -> 0
times(x, u(y)) -> plus(x, times(x, y))
)

==> anc/NAT1Proof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aprovezRD3Aj.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 QTRSRRRProof (&#8660;, 118 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 RisEmptyProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">u</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
0 &gt; u<sub><font size="-1">1</font></sub><BR>
times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; u<sub><font size="-1">1</font></sub><BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>plus<sub><font size="-1">2</font></sub>: [2,1]<BR>0: multiset<BR>u<sub><font size="-1">1</font></sub>: multiset<BR>times<sub><font size="-1">2</font></sub>: multiset</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">u</font>(<font color="#cc0000">x</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))</blockquote><br><br></div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>R is empty.<br>Q is empty.<br></div>
<div id="node3" class="proof">
<h3>(3) RisEmptyProof (EQUIVALENT transformation)</h3>The TRS R is empty. Hence, termination is trivially proven.</div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/NAT2.trs <==
(VAR x y)
(RULES
plus(x, 0) -> x
plus(x, u(y)) -> u(plus(x, y))
times(x, 0) -> 0
times(x, u(y)) -> plus(times(x, y), x)
)


==> anc/NAT2Proof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aproveDWn99D.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 QTRSRRRProof (&#8660;, 147 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 RisEmptyProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">u</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">x</font>)</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
[0, times<sub><font size="-1">2</font></sub>] &gt; plus<sub><font size="-1">2</font></sub> &gt; u<sub><font size="-1">1</font></sub><BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>plus<sub><font size="-1">2</font></sub>: [2,1]<BR>0: multiset<BR>u<sub><font size="-1">1</font></sub>: multiset<BR>times<sub><font size="-1">2</font></sub>: multiset</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">u</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">u</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">x</font>)</blockquote><br><br></div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>R is empty.<br>Q is empty.<br></div>
<div id="node3" class="proof">
<h3>(3) RisEmptyProof (EQUIVALENT transformation)</h3>The TRS R is empty. Hence, termination is trivially proven.</div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/NATbt.trs <==
(VAR x y z)
(RULES
tree(0, x) -> x
tree(x, tree(y, z)) -> tree(plus(x, y), z)
plus(0, x) -> x
plus(x, 0) -> x
plus(1, 1) -> tree(1, 0)
plus(x, tree(y, z)) -> tree(y, plus(x, z))
plus(tree(x, y), z) -> tree(x, plus(y, z))
times(x, 0) -> 0
times(0, x) -> 0
times(1, 1) -> 1
times(x, tree(y, z)) -> tree(times(x, y), times(x, z))
times(tree(x, y), z) -> tree(times(x, z), times(y, z))
)




==> anc/NATbtProof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aproveJDCT4h.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 DependencyPairsProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QDP</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 DependencyGraphProof (&#8660;, 4 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 AND</a></pre>
<pre>    &#8627;<a class="color_green" href="#node5">5 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node6">6 UsableRulesProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node7">7 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node8">8 MRRProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node9">9 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node10">10 PisEmptyProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node11">11 YES</a></pre>
<pre>    &#8627;<a class="color_green" href="#node12">12 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node13">13 UsableRulesProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node14">14 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node15">15 QDPSizeChangeProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node16">16 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>), <font color="#0000cc">times</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) DependencyPairsProof (EQUIVALENT transformation)</h3>Using Dependency Pairs [AG00,LPAR04] we result in the following initial DP problem.</div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>), <font color="#0000cc">times</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>), <font color="#0000cc">times</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node3" class="proof">
<h3>(3) DependencyGraphProof (EQUIVALENT transformation)</h3>The approximation of the Dependency Graph [LPAR04,FROCOS05,EDGSTAR] contains 2 SCCs with 3 less nodes.</div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">Complex Obligation (AND)</font></h3></div>
<div id="node5" class="obligation">
<h3>(5) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>), <font color="#0000cc">times</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node6" class="proof">
<h3>(6) UsableRulesProof (EQUIVALENT transformation)</h3>We can use the usable rules and reduction pair processor [LPAR04] with the Ce-compatible extension of the polynomial order that maps every function symbol to the sum of its arguments. Then, we can delete all non-usable rules [FROCOS05] from R.</div>
<div id="node7" class="obligation">
<h3>(7) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node8" class="proof">
<h3>(8) MRRProof (EQUIVALENT transformation)</h3>By using the rule removal processor [LPAR04] with the following ordering, at least one Dependency Pair or term rewrite system rule of this QDP problem can be strictly oriented.
<br>Strictly oriented dependency pairs:
<blockquote><br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)</blockquote><br>Strictly oriented rules of the TRS R:
<blockquote><br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)</blockquote><br>Used ordering: Knuth-Bendix order [KBO] with precedence:<BLOCKQUOTE>
TREE<sub><font size="-1">2</font></sub> &gt; PLUS<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; tree<sub><font size="-1">2</font></sub> &gt; 0 &gt; 1<BR>
</BLOCKQUOTE>
<br>and weight map:<br><blockquote><br>0=1
<br>1=2
<br>plus_2=0
<br>tree_2=1
<br>TREE_2=0
<br>PLUS_2=2</blockquote><br>The variable weight is 1<br></div>
<div id="node9" class="obligation">
<h3>(9) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>P is empty.<br>R is empty.<br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node10" class="proof">
<h3>(10) PisEmptyProof (EQUIVALENT transformation)</h3>The TRS P is empty. Hence, there is no (P,Q,R) chain.</div>
<div id="node11" class="obligation">
<h3>(11) <font class="color_green">YES</font></h3></div>
<div id="node12" class="obligation">
<h3>(12) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">plus</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">plus</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#0000cc">1</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>))
<br><font color="#0000cc">times</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>), <font color="#0000cc">times</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node13" class="proof">
<h3>(13) UsableRulesProof (EQUIVALENT transformation)</h3>We can use the usable rules and reduction pair processor [LPAR04] with the Ce-compatible extension of the polynomial order that maps every function symbol to the sum of its arguments. Then, we can delete all non-usable rules [FROCOS05] from R.</div>
<div id="node14" class="obligation">
<h3>(14) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)</blockquote><br>R is empty.<br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node15" class="proof">
<h3>(15) QDPSizeChangeProof (EQUIVALENT transformation)</h3>By using the subterm criterion [SUBTERM_CRITERION] together with the size-change analysis [AAECC05] we have proven that there are no infinite chains for this DP problem. <p>From the DPs we obtained the following set of size-change graphs:
<ul><li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">z</font>)<br>The graph contains the following edges 1 > 1, 2 >= 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)<br>The graph contains the following edges 1 > 1, 2 >= 2<p></li></ul></div>
<div id="node16" class="obligation">
<h3>(16) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/NATbud.trs <==
(VAR x y)
(RULES
d0(0) -> 0
d1(0) -> 1
s(0) -> 1
s(1) -> d0(1)
s(d0(x)) -> d1(x)
s(d1(x)) -> d0(s(x))
plus(x, 0) -> x
plus(x, 1) -> s(x)
plus(x, d0(y)) -> plus(plus(x, y), y)
plus(x, d1(y)) -> s(plus(x, d0(y)))
times(x, 0) -> 0
times(x, 1) -> x
times(x, d0(y)) -> plus(d0(times(x, y)), times(x, 0))
times(x, d1(y)) -> plus(d0(times(x, y)), times(x, 1))
2 -> s(1)
3 -> s(2)
4 -> s(3)
5 -> s(4)
6 -> s(5)
7 -> s(6)
8 -> s(7)
9 -> s(8)
dd0(x) -> plus(times(x, s(9)), 0)
dd1(x) -> plus(times(x, s(9)), 1)
dd2(x) -> plus(times(x, s(9)), 2)
dd3(x) -> plus(times(x, s(9)), 3)
dd4(x) -> plus(times(x, s(9)), 4)
dd5(x) -> plus(times(x, s(9)), 5)
dd6(x) -> plus(times(x, s(9)), 6)
dd7(x) -> plus(times(x, s(9)), 7)
dd8(x) -> plus(times(x, s(9)), 8)
dd9(x) -> plus(times(x, s(9)), 9)
)

==> anc/NATbudProof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aprovet0rPxD.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 QTRSRRRProof (&#8660;, 347 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 RisEmptyProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">2</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">3</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">2</font>)
<br><font color="#0000cc">4</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">3</font>)
<br><font color="#0000cc">5</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">4</font>)
<br><font color="#0000cc">6</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">5</font>)
<br><font color="#0000cc">7</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">6</font>)
<br><font color="#0000cc">8</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">7</font>)
<br><font color="#0000cc">9</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">8</font>)
<br><font color="#0000cc">dd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">dd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">dd2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">2</font>)
<br><font color="#0000cc">dd3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">3</font>)
<br><font color="#0000cc">dd4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">4</font>)
<br><font color="#0000cc">dd5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">5</font>)
<br><font color="#0000cc">dd6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">6</font>)
<br><font color="#0000cc">dd7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">7</font>)
<br><font color="#0000cc">dd8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">8</font>)
<br><font color="#0000cc">dd9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">9</font>)</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
[9, dd0<sub><font size="-1">1</font></sub>, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd4<sub><font size="-1">1</font></sub>, dd5<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d1<sub><font size="-1">1</font></sub>, 1, s<sub><font size="-1">1</font></sub>] &gt; [d0<sub><font size="-1">1</font></sub>, 0]<BR>
[9, dd0<sub><font size="-1">1</font></sub>, dd1<sub><font size="-1">1</font></sub>, dd2<sub><font size="-1">1</font></sub>, dd3<sub><font size="-1">1</font></sub>, dd4<sub><font size="-1">1</font></sub>, dd5<sub><font size="-1">1</font></sub>, dd6<sub><font size="-1">1</font></sub>, dd7<sub><font size="-1">1</font></sub>, dd8<sub><font size="-1">1</font></sub>, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; [d1<sub><font size="-1">1</font></sub>, 1, s<sub><font size="-1">1</font></sub>] &gt; [d0<sub><font size="-1">1</font></sub>, 0]<BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>d0<sub><font size="-1">1</font></sub>: [1]<BR>0: multiset<BR>d1<sub><font size="-1">1</font></sub>: multiset<BR>1: multiset<BR>s<sub><font size="-1">1</font></sub>: multiset<BR>plus<sub><font size="-1">2</font></sub>: [2,1]<BR>times<sub><font size="-1">2</font></sub>: multiset<BR>2: multiset<BR>3: multiset<BR>4: multiset<BR>5: multiset<BR>6: multiset<BR>7: multiset<BR>8: multiset<BR>9: multiset<BR>dd0<sub><font size="-1">1</font></sub>: [1]<BR>dd1<sub><font size="-1">1</font></sub>: [1]<BR>dd2<sub><font size="-1">1</font></sub>: [1]<BR>dd3<sub><font size="-1">1</font></sub>: [1]<BR>dd4<sub><font size="-1">1</font></sub>: [1]<BR>dd5<sub><font size="-1">1</font></sub>: [1]<BR>dd6<sub><font size="-1">1</font></sub>: [1]<BR>dd7<sub><font size="-1">1</font></sub>: [1]<BR>dd8<sub><font size="-1">1</font></sub>: [1]<BR>dd9<sub><font size="-1">1</font></sub>: [1]</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">2</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">3</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">2</font>)
<br><font color="#0000cc">4</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">3</font>)
<br><font color="#0000cc">5</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">4</font>)
<br><font color="#0000cc">6</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">5</font>)
<br><font color="#0000cc">7</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">6</font>)
<br><font color="#0000cc">8</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">7</font>)
<br><font color="#0000cc">9</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">8</font>)
<br><font color="#0000cc">dd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">dd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">dd2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">2</font>)
<br><font color="#0000cc">dd3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">3</font>)
<br><font color="#0000cc">dd4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">4</font>)
<br><font color="#0000cc">dd5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">5</font>)
<br><font color="#0000cc">dd6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">6</font>)
<br><font color="#0000cc">dd7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">7</font>)
<br><font color="#0000cc">dd8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">8</font>)
<br><font color="#0000cc">dd9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">9</font>)</blockquote><br><br></div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>R is empty.<br>Q is empty.<br></div>
<div id="node3" class="proof">
<h3>(3) RisEmptyProof (EQUIVALENT transformation)</h3>The TRS R is empty. Hence, termination is trivially proven.</div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/NATdt.trs <==
(VAR x y)
(RULES
tree(0,x) -> x
tree(x,tree(y,0)) -> tree(plus(x,y),0)
tree(x,tree(y,1)) -> tree(plus(x,y),1)
tree(x,tree(y,2)) -> tree(plus(x,y),2)
tree(x,tree(y,3)) -> tree(plus(x,y),3)
tree(x,tree(y,4)) -> tree(plus(x,y),4)
tree(x,tree(y,5)) -> tree(plus(x,y),5)
tree(x,tree(y,6)) -> tree(plus(x,y),6)
tree(x,tree(y,7)) -> tree(plus(x,y),7)
tree(x,tree(y,8)) -> tree(plus(x,y),8)
tree(x,tree(y,9)) -> tree(plus(x,y),9)
s(0) -> 1
s(1) -> 2
s(2) -> 3
s(3) -> 4
s(4) -> 5
s(5) -> 6
s(6) -> 7
s(7) -> 8
s(8) -> 9
s(9) -> tree(1,0)
s(tree(x,0)) -> tree(x,1)
s(tree(x,1)) -> tree(x,2)
s(tree(x,2)) -> tree(x,3)
s(tree(x,3)) -> tree(x,4)
s(tree(x,4)) -> tree(x,5)
s(tree(x,5)) -> tree(x,6)
s(tree(x,6)) -> tree(x,7)
s(tree(x,7)) -> tree(x,8)
s(tree(x,8)) -> tree(x,9)
s(tree(x,9)) -> tree(s(x),0)
plus(x,0) -> x
plus(x,1) -> s(x)
plus(x,2) -> s(s(x))
plus(x,3) -> s(s(s(x)))
plus(x,4) -> s(s(s(s(x))))
plus(x,5) -> s(s(s(s(s(x)))))
plus(x,6) -> s(s(s(s(s(s(x))))))
plus(x,7) -> s(s(s(s(s(s(s(x)))))))
plus(x,8) -> s(s(s(s(s(s(s(s(x))))))))
plus(x,9) -> s(s(s(s(s(s(s(s(s(x)))))))))
plus(x,tree(y,0)) -> tree(y,x)
plus(x,tree(y,1)) -> s(tree(y,x))
plus(x,tree(y,2)) -> s(s(tree(y,x)))
plus(x,tree(y,3)) -> s(s(s(tree(y,x))))
plus(x,tree(y,4)) -> s(s(s(s(tree(y,x)))))
plus(x,tree(y,5)) -> s(s(s(s(s(tree(y,x))))))
plus(x,tree(y,6)) -> s(s(s(s(s(s(tree(y,x)))))))
plus(x,tree(y,7)) -> s(s(s(s(s(s(s(tree(y,x))))))))
plus(x,tree(y,8)) -> s(s(s(s(s(s(s(s(tree(y,x)))))))))
plus(x,tree(y,9)) -> s(s(s(s(s(s(s(s(s(tree(y,x))))))))))
times(x,0) -> 0
times(x,1) -> x
times(x,2) -> plus(x,x)
times(x,3) -> plus(plus(x,x),x)
times(x,4) -> plus(plus(plus(x,x),x),x)
times(x,5) -> plus(plus(plus(plus(x,x),x),x),x)
times(x,6) -> plus(plus(plus(plus(plus(x,x),x),x),x),x)
times(x,7) -> plus(plus(plus(plus(plus(plus(x,x),x),x),x),x),x)
times(x,8) -> plus(plus(plus(plus(plus(plus(plus(x,x),x),x),x),x),x),x)
times(x,9) -> plus(plus(plus(plus(plus(plus(plus(plus(x,x),x),x),x),x),x),x),x)
times(x,tree(y,0)) -> plus(tree(times(x,y),0),times(x,0))
times(x,tree(y,1)) -> plus(tree(times(x,y),0),times(x,1))
times(x,tree(y,2)) -> plus(tree(times(x,y),0),times(x,2))
times(x,tree(y,3)) -> plus(tree(times(x,y),0),times(x,3))
times(x,tree(y,4)) -> plus(tree(times(x,y),0),times(x,4))
times(x,tree(y,5)) -> plus(tree(times(x,y),0),times(x,5))
times(x,tree(y,6)) -> plus(tree(times(x,y),0),times(x,6))
times(x,tree(y,7)) -> plus(tree(times(x,y),0),times(x,7))
times(x,tree(y,8)) -> plus(tree(times(x,y),0),times(x,8))
times(x,tree(y,9)) -> plus(tree(times(x,y),0),times(x,9))
)


==> anc/NATdtProof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aprovel6j7PG.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 DependencyPairsProof (&#8660;, 378 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QDP</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 DependencyGraphProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 AND</a></pre>
<pre>    &#8627;<a class="color_green" href="#node5">5 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node6">6 UsableRulesProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node7">7 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node8">8 QDPSizeChangeProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node9">9 YES</a></pre>
<pre>    &#8627;<a class="color_green" href="#node10">10 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node11">11 UsableRulesProof (&#8660;, 9 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node12">12 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node13">13 QDPSizeChangeProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node14">14 YES</a></pre>
<pre>    &#8627;<a class="color_green" href="#node15">15 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node16">16 UsableRulesProof (&#8660;, 7 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node17">17 QDP</a></pre>
<pre>        &#8627;<a class="color_black" href="#node18">18 QDPSizeChangeProof (&#8660;, 0 ms)</a></pre>
<pre>        &#8627;<a class="color_green" href="#node19">19 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">2</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">3</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">4</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">5</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">6</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">7</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">8</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">9</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">2</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">2</font>) &#8594; <font color="#0000cc">3</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">3</font>) &#8594; <font color="#0000cc">4</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">4</font>) &#8594; <font color="#0000cc">5</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">5</font>) &#8594; <font color="#0000cc">6</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">6</font>) &#8594; <font color="#0000cc">7</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">7</font>) &#8594; <font color="#0000cc">8</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">8</font>) &#8594; <font color="#0000cc">9</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">9</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))))))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>))</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) DependencyPairsProof (EQUIVALENT transformation)</h3>Using Dependency Pairs [AG00,LPAR04] we result in the following initial DP problem.</div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">2</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">3</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">4</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">5</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">6</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">7</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">8</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">9</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">9</font>) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>))
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">2</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">3</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">4</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">5</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">6</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">7</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">8</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">9</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">2</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">2</font>) &#8594; <font color="#0000cc">3</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">3</font>) &#8594; <font color="#0000cc">4</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">4</font>) &#8594; <font color="#0000cc">5</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">5</font>) &#8594; <font color="#0000cc">6</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">6</font>) &#8594; <font color="#0000cc">7</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">7</font>) &#8594; <font color="#0000cc">8</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">8</font>) &#8594; <font color="#0000cc">9</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">9</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))))))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node3" class="proof">
<h3>(3) DependencyGraphProof (EQUIVALENT transformation)</h3>The approximation of the Dependency Graph [LPAR04,FROCOS05,EDGSTAR] contains 3 SCCs with 177 less nodes.</div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">Complex Obligation (AND)</font></h3></div>
<div id="node5" class="obligation">
<h3>(5) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">2</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">3</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">4</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">5</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">6</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">7</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">8</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">9</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">2</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">2</font>) &#8594; <font color="#0000cc">3</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">3</font>) &#8594; <font color="#0000cc">4</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">4</font>) &#8594; <font color="#0000cc">5</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">5</font>) &#8594; <font color="#0000cc">6</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">6</font>) &#8594; <font color="#0000cc">7</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">7</font>) &#8594; <font color="#0000cc">8</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">8</font>) &#8594; <font color="#0000cc">9</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">9</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))))))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node6" class="proof">
<h3>(6) UsableRulesProof (EQUIVALENT transformation)</h3>We can use the usable rules and reduction pair processor [LPAR04] with the Ce-compatible extension of the polynomial order that maps every function symbol to the sum of its arguments. Then, we can delete all non-usable rules [FROCOS05] from R.</div>
<div id="node7" class="obligation">
<h3>(7) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)</blockquote><br>R is empty.<br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node8" class="proof">
<h3>(8) QDPSizeChangeProof (EQUIVALENT transformation)</h3>By using the subterm criterion [SUBTERM_CRITERION] together with the size-change analysis [AAECC05] we have proven that there are no infinite chains for this DP problem. <p>From the DPs we obtained the following set of size-change graphs:
<ul><li><font color="#0000cc">S</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">S</font>(<font color="#cc0000">x</font>)<br>The graph contains the following edges 1 > 1<p></li></ul></div>
<div id="node9" class="obligation">
<h3>(9) <font class="color_green">YES</font></h3></div>
<div id="node10" class="obligation">
<h3>(10) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">2</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">3</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">4</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">5</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">6</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">7</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">8</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">9</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">2</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">2</font>) &#8594; <font color="#0000cc">3</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">3</font>) &#8594; <font color="#0000cc">4</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">4</font>) &#8594; <font color="#0000cc">5</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">5</font>) &#8594; <font color="#0000cc">6</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">6</font>) &#8594; <font color="#0000cc">7</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">7</font>) &#8594; <font color="#0000cc">8</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">8</font>) &#8594; <font color="#0000cc">9</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">9</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))))))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node11" class="proof">
<h3>(11) UsableRulesProof (EQUIVALENT transformation)</h3>We can use the usable rules and reduction pair processor [LPAR04] with the Ce-compatible extension of the polynomial order that maps every function symbol to the sum of its arguments. Then, we can delete all non-usable rules [FROCOS05] from R.</div>
<div id="node12" class="obligation">
<h3>(12) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)</blockquote><br>R is empty.<br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node13" class="proof">
<h3>(13) QDPSizeChangeProof (EQUIVALENT transformation)</h3>By using the subterm criterion [SUBTERM_CRITERION] together with the size-change analysis [AAECC05] we have proven that there are no infinite chains for this DP problem. <p>From the DPs we obtained the following set of size-change graphs:
<ul><li><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)<br>The graph contains the following edges 2 > 1, 1 >= 2<p></li>
<li><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)<br>The graph contains the following edges 2 > 1, 1 >= 2<p></li>
<li><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)<br>The graph contains the following edges 2 > 1, 1 >= 2<p></li>
<li><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)<br>The graph contains the following edges 2 > 1, 1 >= 2<p></li>
<li><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)<br>The graph contains the following edges 2 > 1, 1 >= 2<p></li>
<li><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)<br>The graph contains the following edges 2 > 1, 1 >= 2<p></li>
<li><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)<br>The graph contains the following edges 2 > 1, 1 >= 2<p></li>
<li><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)<br>The graph contains the following edges 2 > 1, 1 >= 2<p></li>
<li><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)<br>The graph contains the following edges 2 > 1, 1 >= 2<p></li>
<li><font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">TREE</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)<br>The graph contains the following edges 2 > 1, 1 >= 2<p></li>
<li><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TREE</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">PLUS</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li></ul></div>
<div id="node14" class="obligation">
<h3>(14) <font class="color_green">YES</font></h3></div>
<div id="node15" class="obligation">
<h3>(15) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)</blockquote><br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#0000cc">0</font>, <font color="#cc0000">x</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">1</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">2</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">3</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">4</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">5</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">6</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">7</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">8</font>)
<br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">9</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">2</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">2</font>) &#8594; <font color="#0000cc">3</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">3</font>) &#8594; <font color="#0000cc">4</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">4</font>) &#8594; <font color="#0000cc">5</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">5</font>) &#8594; <font color="#0000cc">6</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">6</font>) &#8594; <font color="#0000cc">7</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">7</font>) &#8594; <font color="#0000cc">8</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">8</font>) &#8594; <font color="#0000cc">9</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">9</font>) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">1</font>, <font color="#0000cc">0</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">x</font>))))))))))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">tree</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>))</blockquote><br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node16" class="proof">
<h3>(16) UsableRulesProof (EQUIVALENT transformation)</h3>We can use the usable rules and reduction pair processor [LPAR04] with the Ce-compatible extension of the polynomial order that maps every function symbol to the sum of its arguments. Then, we can delete all non-usable rules [FROCOS05] from R.</div>
<div id="node17" class="obligation">
<h3>(17) <font class="color_green">Obligation:</font></h3>Q DP problem:<br>The TRS P consists of the following rules:<br><blockquote><br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)
<br><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)</blockquote><br>R is empty.<br>Q is empty.<br>We have to consider all minimal (P,Q,R)-chains.</div>
<div id="node18" class="proof">
<h3>(18) QDPSizeChangeProof (EQUIVALENT transformation)</h3>By using the subterm criterion [SUBTERM_CRITERION] together with the size-change analysis [AAECC05] we have proven that there are no infinite chains for this DP problem. <p>From the DPs we obtained the following set of size-change graphs:
<ul><li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">1</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">2</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">3</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">4</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">5</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">6</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">7</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">8</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li>
<li><font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">9</font>)) &#8594; <font color="#0000cc">TIMES</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)<br>The graph contains the following edges 1 >= 1, 2 > 2<p></li></ul></div>
<div id="node19" class="obligation">
<h3>(19) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/NATdub.trs <==
(VAR x y)
(RULES
d0(0) -> 0
d1(0) -> 1
d2(0) -> 2
d3(0) -> 3
d4(0) -> 4
d5(0) -> 5
d6(0) -> 6
d7(0) -> 7
d8(0) -> 8
d9(0) -> 9
s(0) -> 1
s(1) -> 2
s(2) -> 3
s(3) -> 4
s(4) -> 5
s(5) -> 6
s(6) -> 7
s(7) -> 8
s(8) -> 9
s(9) -> d0(1)
s(d0(x)) -> d1(x)
s(d1(x)) -> d2(x)
s(d2(x)) -> d3(x)
s(d3(x)) -> d4(x)
s(d4(x)) -> d5(x)
s(d5(x)) -> d6(x)
s(d6(x)) -> d7(x)
s(d7(x)) -> d8(x)
s(d8(x)) -> d9(x)
s(d9(x)) -> d0(s(x))
plus(x, 0) -> x
plus(x, 1) -> s(x)
plus(x, 2) -> s(s(x))
plus(x, 3) -> s(s(s(x)))
plus(x, 4) -> s(s(s(s(x))))
plus(x, 5) -> s(s(s(s(s(x)))))
plus(x, 6) -> s(s(s(s(s(s(x))))))
plus(x, 7) -> s(s(s(s(s(s(s(x)))))))
plus(x, 8) -> s(s(s(s(s(s(s(s(x))))))))
plus(x, 9) -> s(s(s(s(s(s(s(s(s(x)))))))))
plus(x, d0(y)) -> plus(plus(plus(plus(plus(plus(plus(plus(plus(plus(x, y), y), y), y), y), y), y), y), y), y)
plus(x, d1(y)) ->                 s(plus(x, d0(y)))
plus(x, d2(y)) ->               s(s(plus(x, d0(y))))
plus(x, d3(y)) ->             s(s(s(plus(x, d0(y)))))
plus(x, d4(y)) ->           s(s(s(s(plus(x, d0(y))))))
plus(x, d5(y)) ->         s(s(s(s(s(plus(x, d0(y)))))))
plus(x, d6(y)) ->       s(s(s(s(s(s(plus(x, d0(y))))))))
plus(x, d7(y)) ->     s(s(s(s(s(s(s(plus(x, d0(y)))))))))
plus(x, d8(y)) ->   s(s(s(s(s(s(s(s(plus(x, d0(y))))))))))
plus(x, d9(y)) -> s(s(s(s(s(s(s(s(s(plus(x, d0(y)))))))))))
times(x, 0) -> 0
times(x, 1) -> plus(times(x, 0), x)
times(x, 2) -> plus(times(x, 1), x)
times(x, 3) -> plus(times(x, 2), x)
times(x, 4) -> plus(times(x, 3), x)
times(x, 5) -> plus(times(x, 4), x)
times(x, 6) -> plus(times(x, 5), x)
times(x, 7) -> plus(times(x, 6), x)
times(x, 8) -> plus(times(x, 7), x)
times(x, 9) -> plus(times(x, 8), x)
times(x, d0(y)) -> plus(d0(times(x, y)), times(x, 0))
times(x, d1(y)) -> plus(d0(times(x, y)), times(x, 1))
times(x, d2(y)) -> plus(d0(times(x, y)), times(x, 2))
times(x, d3(y)) -> plus(d0(times(x, y)), times(x, 3))
times(x, d4(y)) -> plus(d0(times(x, y)), times(x, 4))
times(x, d5(y)) -> plus(d0(times(x, y)), times(x, 5))
times(x, d6(y)) -> plus(d0(times(x, y)), times(x, 6))
times(x, d7(y)) -> plus(d0(times(x, y)), times(x, 7))
times(x, d8(y)) -> plus(d0(times(x, y)), times(x, 8))
times(x, d9(y)) -> plus(d0(times(x, y)), times(x, 9))
db0(x) -> plus(plus(x, x), 0)
db1(x) -> plus(plus(x, x), 1)
)

==> anc/NATdubProof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aproveaqPwop.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 QTRSRRRProof (&#8660;, 1062 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 RisEmptyProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d2</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">2</font>
<br><font color="#0000cc">d3</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">3</font>
<br><font color="#0000cc">d4</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">4</font>
<br><font color="#0000cc">d5</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">5</font>
<br><font color="#0000cc">d6</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">6</font>
<br><font color="#0000cc">d7</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">7</font>
<br><font color="#0000cc">d8</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">8</font>
<br><font color="#0000cc">d9</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">9</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">2</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">2</font>) &#8594; <font color="#0000cc">3</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">3</font>) &#8594; <font color="#0000cc">4</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">4</font>) &#8594; <font color="#0000cc">5</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">5</font>) &#8594; <font color="#0000cc">6</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">6</font>) &#8594; <font color="#0000cc">7</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">7</font>) &#8594; <font color="#0000cc">8</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">8</font>) &#8594; <font color="#0000cc">9</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">9</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d2</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d2</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d3</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d3</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d4</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d4</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d5</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d5</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d6</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d6</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d7</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d7</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d8</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d8</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d9</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d9</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d2</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d3</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d4</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d5</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d6</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d7</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d8</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>))))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d9</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))))))))))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d2</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d3</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d4</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d5</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d6</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d7</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d8</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d9</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>))
<br><font color="#0000cc">db0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">db1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#0000cc">1</font>)</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; [d1<sub><font size="-1">1</font></sub>, d2<sub><font size="-1">1</font></sub>] &gt; d0<sub><font size="-1">1</font></sub> &gt; 0<BR>
times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; [d1<sub><font size="-1">1</font></sub>, d2<sub><font size="-1">1</font></sub>] &gt; 2 &gt; 1 &gt; 0<BR>
times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; [d4<sub><font size="-1">1</font></sub>, d5<sub><font size="-1">1</font></sub>] &gt; d0<sub><font size="-1">1</font></sub> &gt; 0<BR>
times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; [d4<sub><font size="-1">1</font></sub>, d5<sub><font size="-1">1</font></sub>] &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
db0<sub><font size="-1">1</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; [d1<sub><font size="-1">1</font></sub>, d2<sub><font size="-1">1</font></sub>] &gt; d0<sub><font size="-1">1</font></sub> &gt; 0<BR>
db0<sub><font size="-1">1</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; [d1<sub><font size="-1">1</font></sub>, d2<sub><font size="-1">1</font></sub>] &gt; 2 &gt; 1 &gt; 0<BR>
db0<sub><font size="-1">1</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; [d4<sub><font size="-1">1</font></sub>, d5<sub><font size="-1">1</font></sub>] &gt; d0<sub><font size="-1">1</font></sub> &gt; 0<BR>
db0<sub><font size="-1">1</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; [d4<sub><font size="-1">1</font></sub>, d5<sub><font size="-1">1</font></sub>] &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
db0<sub><font size="-1">1</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
db1<sub><font size="-1">1</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; [d1<sub><font size="-1">1</font></sub>, d2<sub><font size="-1">1</font></sub>] &gt; d0<sub><font size="-1">1</font></sub> &gt; 0<BR>
db1<sub><font size="-1">1</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; [d1<sub><font size="-1">1</font></sub>, d2<sub><font size="-1">1</font></sub>] &gt; 2 &gt; 1 &gt; 0<BR>
db1<sub><font size="-1">1</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; [d4<sub><font size="-1">1</font></sub>, d5<sub><font size="-1">1</font></sub>] &gt; d0<sub><font size="-1">1</font></sub> &gt; 0<BR>
db1<sub><font size="-1">1</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; [d4<sub><font size="-1">1</font></sub>, d5<sub><font size="-1">1</font></sub>] &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
db1<sub><font size="-1">1</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; [d3<sub><font size="-1">1</font></sub>, d6<sub><font size="-1">1</font></sub>, d7<sub><font size="-1">1</font></sub>, d8<sub><font size="-1">1</font></sub>, d9<sub><font size="-1">1</font></sub>, 9, s<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>d0<sub><font size="-1">1</font></sub>: multiset<BR>0: multiset<BR>d1<sub><font size="-1">1</font></sub>: multiset<BR>1: multiset<BR>d2<sub><font size="-1">1</font></sub>: multiset<BR>2: multiset<BR>d3<sub><font size="-1">1</font></sub>: multiset<BR>3: multiset<BR>d4<sub><font size="-1">1</font></sub>: [1]<BR>4: multiset<BR>d5<sub><font size="-1">1</font></sub>: multiset<BR>5: multiset<BR>d6<sub><font size="-1">1</font></sub>: multiset<BR>6: multiset<BR>d7<sub><font size="-1">1</font></sub>: multiset<BR>7: multiset<BR>d8<sub><font size="-1">1</font></sub>: multiset<BR>8: multiset<BR>d9<sub><font size="-1">1</font></sub>: multiset<BR>9: multiset<BR>s<sub><font size="-1">1</font></sub>: multiset<BR>plus<sub><font size="-1">2</font></sub>: [2,1]<BR>times<sub><font size="-1">2</font></sub>: [1,2]<BR>db0<sub><font size="-1">1</font></sub>: multiset<BR>db1<sub><font size="-1">1</font></sub>: multiset</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">d0</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">d1</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">d2</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">2</font>
<br><font color="#0000cc">d3</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">3</font>
<br><font color="#0000cc">d4</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">4</font>
<br><font color="#0000cc">d5</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">5</font>
<br><font color="#0000cc">d6</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">6</font>
<br><font color="#0000cc">d7</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">7</font>
<br><font color="#0000cc">d8</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">8</font>
<br><font color="#0000cc">d9</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">9</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">0</font>) &#8594; <font color="#0000cc">1</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">1</font>) &#8594; <font color="#0000cc">2</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">2</font>) &#8594; <font color="#0000cc">3</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">3</font>) &#8594; <font color="#0000cc">4</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">4</font>) &#8594; <font color="#0000cc">5</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">5</font>) &#8594; <font color="#0000cc">6</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">6</font>) &#8594; <font color="#0000cc">7</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">7</font>) &#8594; <font color="#0000cc">8</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">8</font>) &#8594; <font color="#0000cc">9</font>
<br><font color="#0000cc">s</font>(<font color="#0000cc">9</font>) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d0</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d1</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d2</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d2</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d3</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d3</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d4</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d4</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d5</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d5</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d6</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d6</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d7</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d7</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d8</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d8</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d9</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">s</font>(<font color="#0000cc">d9</font>(<font color="#cc0000">x</font>)) &#8594; <font color="#0000cc">d0</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">s</font>(<font color="#cc0000">x</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#cc0000">x</font>)))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>), <font color="#cc0000">y</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d2</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d3</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d4</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d5</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d6</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d7</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d8</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>))))))))))
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d9</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)))))))))))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d0</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d1</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">1</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d2</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">2</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d3</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">3</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d4</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">4</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d5</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">5</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d6</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">6</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d7</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">7</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d8</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">8</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">d9</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">d0</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>)), <font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">9</font>))
<br><font color="#0000cc">db0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">db1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">x</font>), <font color="#0000cc">1</font>)</blockquote><br><br></div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>R is empty.<br>Q is empty.<br></div>
<div id="node3" class="proof">
<h3>(3) RisEmptyProof (EQUIVALENT transformation)</h3>The TRS R is empty. Hence, termination is trivially proven.</div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/NATubd.trs <==
(VAR x y)
(RULES
plus(x,0) -> x
plus(x,s(y)) -> s(plus(x,y))
times(x,0) -> 0
times(x,s(y)) -> plus(times(x,y),x)
bd0(x) -> plus(times(x, s(1)), 0)
bd1(x) -> plus(times(x, s(1)), 1)
1 -> s(0)
2 -> s(1)
3 -> s(2)
4 -> s(3)
5 -> s(4)
6 -> s(5)
7 -> s(6)
8 -> s(7)
9 -> s(8)
dd0(x) -> plus(times(x, s(9)), 0)
dd1(x) -> plus(times(x, s(9)), 1)
dd2(x) -> plus(times(x, s(9)), 2)
dd3(x) -> plus(times(x, s(9)), 3)
dd4(x) -> plus(times(x, s(9)), 4)
dd5(x) -> plus(times(x, s(9)), 5)
dd6(x) -> plus(times(x, s(9)), 6)
dd7(x) -> plus(times(x, s(9)), 7)
dd8(x) -> plus(times(x, s(9)), 8)
dd9(x) -> plus(times(x, s(9)), 9)
)

==> anc/NATubdProof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aproveKk1h0J.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 QTRSRRRProof (&#8660;, 359 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 RisEmptyProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">bd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">bd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">1</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">2</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">3</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">2</font>)
<br><font color="#0000cc">4</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">3</font>)
<br><font color="#0000cc">5</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">4</font>)
<br><font color="#0000cc">6</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">5</font>)
<br><font color="#0000cc">7</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">6</font>)
<br><font color="#0000cc">8</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">7</font>)
<br><font color="#0000cc">9</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">8</font>)
<br><font color="#0000cc">dd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">dd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">dd2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">2</font>)
<br><font color="#0000cc">dd3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">3</font>)
<br><font color="#0000cc">dd4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">4</font>)
<br><font color="#0000cc">dd5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">5</font>)
<br><font color="#0000cc">dd6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">6</font>)
<br><font color="#0000cc">dd7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">7</font>)
<br><font color="#0000cc">dd8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">8</font>)
<br><font color="#0000cc">dd9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">9</font>)</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
bd0<sub><font size="-1">1</font></sub> &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
bd0<sub><font size="-1">1</font></sub> &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
bd0<sub><font size="-1">1</font></sub> &gt; 1 &gt; 0<BR>
bd0<sub><font size="-1">1</font></sub> &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
bd1<sub><font size="-1">1</font></sub> &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
bd1<sub><font size="-1">1</font></sub> &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
bd1<sub><font size="-1">1</font></sub> &gt; 1 &gt; 0<BR>
bd1<sub><font size="-1">1</font></sub> &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
dd0<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
dd0<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
dd0<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
dd0<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
dd1<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
dd1<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
dd1<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
dd1<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
dd2<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
dd2<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
dd2<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
dd2<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
dd3<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
dd3<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
dd3<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
dd3<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
dd4<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
dd4<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
dd4<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
dd4<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
dd5<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
dd5<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
dd5<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
dd5<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
dd6<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
dd6<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
dd6<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
dd6<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
dd7<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
dd7<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
dd7<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
dd7<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
dd8<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; plus<sub><font size="-1">2</font></sub> &gt; s<sub><font size="-1">1</font></sub><BR>
dd8<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; times<sub><font size="-1">2</font></sub> &gt; 0<BR>
dd8<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; 0<BR>
dd8<sub><font size="-1">1</font></sub> &gt; [9, dd9<sub><font size="-1">1</font></sub>] &gt; 8 &gt; 7 &gt; 6 &gt; 5 &gt; 4 &gt; 3 &gt; 2 &gt; 1 &gt; s<sub><font size="-1">1</font></sub><BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>plus<sub><font size="-1">2</font></sub>: [1,2]<BR>0: multiset<BR>s<sub><font size="-1">1</font></sub>: multiset<BR>times<sub><font size="-1">2</font></sub>: [1,2]<BR>bd0<sub><font size="-1">1</font></sub>: [1]<BR>1: multiset<BR>bd1<sub><font size="-1">1</font></sub>: multiset<BR>2: multiset<BR>3: multiset<BR>4: multiset<BR>5: multiset<BR>6: multiset<BR>7: multiset<BR>8: multiset<BR>9: multiset<BR>dd0<sub><font size="-1">1</font></sub>: multiset<BR>dd1<sub><font size="-1">1</font></sub>: [1]<BR>dd2<sub><font size="-1">1</font></sub>: multiset<BR>dd3<sub><font size="-1">1</font></sub>: [1]<BR>dd4<sub><font size="-1">1</font></sub>: [1]<BR>dd5<sub><font size="-1">1</font></sub>: [1]<BR>dd6<sub><font size="-1">1</font></sub>: multiset<BR>dd7<sub><font size="-1">1</font></sub>: [1]<BR>dd8<sub><font size="-1">1</font></sub>: [1]<BR>dd9<sub><font size="-1">1</font></sub>: multiset</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>))
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#cc0000">y</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">x</font>)
<br><font color="#0000cc">bd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">bd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">1</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">0</font>)
<br><font color="#0000cc">2</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">1</font>)
<br><font color="#0000cc">3</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">2</font>)
<br><font color="#0000cc">4</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">3</font>)
<br><font color="#0000cc">5</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">4</font>)
<br><font color="#0000cc">6</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">5</font>)
<br><font color="#0000cc">7</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">6</font>)
<br><font color="#0000cc">8</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">7</font>)
<br><font color="#0000cc">9</font> &#8594; <font color="#0000cc">s</font>(<font color="#0000cc">8</font>)
<br><font color="#0000cc">dd0</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">0</font>)
<br><font color="#0000cc">dd1</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">1</font>)
<br><font color="#0000cc">dd2</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">2</font>)
<br><font color="#0000cc">dd3</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">3</font>)
<br><font color="#0000cc">dd4</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">4</font>)
<br><font color="#0000cc">dd5</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">5</font>)
<br><font color="#0000cc">dd6</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">6</font>)
<br><font color="#0000cc">dd7</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">7</font>)
<br><font color="#0000cc">dd8</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">8</font>)
<br><font color="#0000cc">dd9</font>(<font color="#cc0000">x</font>) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">s</font>(<font color="#0000cc">9</font>)), <font color="#0000cc">9</font>)</blockquote><br><br></div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>R is empty.<br>Q is empty.<br></div>
<div id="node3" class="proof">
<h3>(3) RisEmptyProof (EQUIVALENT transformation)</h3>The TRS R is empty. Hence, termination is trivially proven.</div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/NATut.trs <==
(VAR x y z)
(RULES
tree(x,tree(y,z)) -> tree(tree(x,y),z)
plus(x,0) -> x
plus(x,tree(y,0)) -> tree(plus(x,y),0)
times(x,0) -> 0
times(x,tree(y,0)) -> plus(times(x,y),x)
)


==> anc/NATutProof.html <==
<div style="font-family:sans-serif; color:darkblue">Please use the back button of your browser to get back to the web interface.</div>
<hr>
<p>
<!DOCTYPE HTML PUBLIC "-//W3C//DTD HTML 4.01 Transitional//EN"
    "http://www.w3.org/TR/html4/loose.dtd">
<html>
<head>
    <meta http-equiv="Content-Type" content="text/html;charset=utf-8" ><style type="text/css">@media screen {
    div.embedding_pane {
      position: relative;
      width: 950px;
      height: 750px;
      border: 0;
      padding: 0;
      margin: 0;
    }
    div.navigation_pane, div.proof_pane {
      border: 0;
      margin: 0;
      padding: 0;
      height: 100%;
      overflow: auto;
      position: absolute;
    }
    div.navigation_pane {
      left: 0;
      width: 25%;
      background-color: #eee;
    }
    div.proof_pane {
      right: 0;
      width: 75%;
    }
    div.navigation {
      margin: 1ex;
    }
    div.proof, div.obligation {
      border: 1px solid black;
      margin: 1em;
      padding: 0.5ex;
    }
}
@media print {
    div.proof, div.obligation, div.navigation_pane {
      border-top: 2pt solid black;
      margin: 1em;
      padding: 0.5ex;
    }
    div.navigation_pane {
      border: 0;
    }
}
.color_red {
  color:#C00000;
}
.color_green {
  color:#00C000;
}
.color_yellow {
  color:#C0C000;
}
.color_black {
  color:#000000;
}
blockquote {
  margin-right: 0;
}
</style>
<style type="text/css">@media screen {
    div.embedding_pane, html, body {
      position: relative;
      width: 100%;
      height: 100%;
      border: 0;
      padding: 0;
      margin: 0;
    }
}
</style>
<title>
Termination w.r.t. Q proof of /tmp/aprovelvbh4h.trs</title>
</head>
<body id="embbody"><!-- AProVE Commit ID: 2ac4c3ee0d613545a9e440dc0e7e786f60256c00 fuhs 20190707 unpublished
 -->
<div class="embedding_pane">
<div class="navigation_pane">
<div class="navigation">
<br><b>Termination w.r.t. Q</b> of the given <i>QTRS</i> could be <font color="#00cc00">proven</font>:<br><br><pre><a class="color_green" href="#node0">0 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node1">1 QTRSRRRProof (&#8660;, 104 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node2">2 QTRS</a></pre>
<pre>&#8627;<a class="color_black" href="#node3">3 RisEmptyProof (&#8660;, 0 ms)</a></pre>
<pre>&#8627;<a class="color_green" href="#node4">4 YES</a></pre>
</div></div>

<div class="proof_pane">
<div id="node0" class="obligation">
<h3>(0) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>The TRS R consists of the following rules:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">x</font>)</blockquote><br>Q is empty.<br></div>
<div id="node1" class="proof">
<h3>(1) QTRSRRRProof (EQUIVALENT transformation)</h3>Used ordering:<br>Recursive path order with status [RPO].<br>Quasi-Precedence: <BLOCKQUOTE>
times<sub><font size="-1">2</font></sub> &gt; [plus<sub><font size="-1">2</font></sub>, 0] &gt; tree<sub><font size="-1">2</font></sub><BR>
</BLOCKQUOTE>
<br>Status: <BLOCKQUOTE>tree<sub><font size="-1">2</font></sub>: [2,1]<BR>plus<sub><font size="-1">2</font></sub>: multiset<BR>0: multiset<BR>times<sub><font size="-1">2</font></sub>: multiset</BLOCKQUOTE><br>With this ordering the following rules can be removed by the rule removal processor [LPAR04] because they are oriented strictly:<br><blockquote><br><font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#cc0000">z</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">tree</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">z</font>)
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#cc0000">x</font>
<br><font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">tree</font>(<font color="#0000cc">plus</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#0000cc">0</font>)
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">0</font>) &#8594; <font color="#0000cc">0</font>
<br><font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#0000cc">tree</font>(<font color="#cc0000">y</font>, <font color="#0000cc">0</font>)) &#8594; <font color="#0000cc">plus</font>(<font color="#0000cc">times</font>(<font color="#cc0000">x</font>, <font color="#cc0000">y</font>), <font color="#cc0000">x</font>)</blockquote><br><br></div>
<div id="node2" class="obligation">
<h3>(2) <font class="color_green">Obligation:</font></h3>Q restricted rewrite system:<br>R is empty.<br>Q is empty.<br></div>
<div id="node3" class="proof">
<h3>(3) RisEmptyProof (EQUIVALENT transformation)</h3>The TRS R is empty. Hence, termination is trivially proven.</div>
<div id="node4" class="obligation">
<h3>(4) <font class="color_green">YES</font></h3></div>
<script type="text/javascript" src="http://aprove.informatik.rwth-aachen.de/renderdot/renderdot.js.php"></script></body>
</html>


==> anc/index.html <==
<!DOCTYPE html>
<html>
<head>
<title>TRSs for naturals and integers</title>
<link rel="shortcut icon" href="/a.ponse/Alban.ico" type="image/x-icon">
</head>

<b>(14th of January, 2021)</b>
<p>
<body>

<p>
On this website we offer the TRSs and termination proofs discussed in the paper
<br>
<b>Datatype defining rewrite systems for naturals and integers</b>
<br>
by Jan A. Bergstra and Alban Ponse,
available at
<a href="https://arxiv.org/abs/1608.06212">https://arxiv.org/abs/1608.06212</a>.
</p>
<hr>
TRSs for the ring of integers and termination proofs found by
<a href="http://aprove.informatik.rwth-aachen.de/">Aprove</a>:
<ul>
<li>
Table 2: <a href="D1.trs">D1.trs</a>
and
<a href="D1Proof.html">termination proof</a>
</li>
<li>
Table 3: <a href="D2.trs">D2.trs</a>
and
<a href="D2Proof.html">termination proof</a>
</li>
</ul>
<hr>
TRSs for natural number arithmetic and termination proofs found by
<a href="http://aprove.informatik.rwth-aachen.de/">Aprove</a>:
<ul>
  <li>with append constructors</li>
<ul>
  <li>
Table 5 - left column:
<a href="NAT1.trs">NAT1.trs</a> 
and
<a href="NAT1Proof.html">termination proof</a>
</li>
  <li>
Table 6 - left column:
<a href="NAT2.trs">NAT2.trs</a> 
and
<a href="NAT2Proof.html">termination proof</a>
</li>
  <li>
Table 8 - left column:
<a href="NATubd.trs">NATubd.trs</a> 
and
<a href="NATubdProof.html">termination proof</a>
</li>
  <li>
Table 9 - left column:
<a href="NATbud.trs">NATbud.trs</a> 
and
<a href="NATbudProof.html">termination proof</a>
</li>
  <li>
Table 11 - left column:
<a href="NATdub.trs">NATdub.trs</a> 
and
<a href="NATdubProof.html">termination proof</a>
  </li>
</ul> 
 <li>with digit tree constructors</li>
<ul>
  <li>
Table 12 - left column:
<a href="NATut.trs">NATut.trs</a> 
and
<a href="NATutProof.html">termination proof</a>
  </li>
  <li>
Table 13 - left column:
<a href="NATbt.trs">NATbt.trs</a> 
and
<a href="NATbtProof.html">termination proof</a>
  </li>
  <li>
Table 14 - left column:
<a href="NATdt.trs">NATdt.trs</a> 
and
<a href="NATdtProof.html">termination proof</a>
  </li>
</ul> 
</ul> 
<hr>
TRSs for integer arithmetic and termination proofs found by
<a href="http://aprove.informatik.rwth-aachen.de/">Aprove</a>:
 <ul>
  <li>with append constructors</li>
<ul>
  <li>
Table 5:
<a href="INT1.trs">INT1.trs</a> 
and
<a href="INT1Proof.html">termination proof</a>
</li>
  <li>
Table 6:
<a href="INT2.trs">INT2.trs</a> 
and
<a href="INT2Proof.html">termination proof</a>
</li>
  <li>
Table 8:
<a href="INTubd.trs">INTubd.trs</a> 
and
<a href="INTubdProof.html">termination proof</a>
</li>
  <li>
Table 9:
<a href="INTbud.trs">INTbud.trs</a> 
and
<a href="INTbudProof.html">termination proof</a>
</li>
  <li>
Table 11:
<a href="INTdub.trs">INTdub.trs</a> 
and
<a href="INTdubProof.html">termination proof</a>,
both files do not contain the two [db]-rules
</li>
</ul> 
 <li>with digit tree constructors</li>
<ul>
  <li>
Table 12:
<a href="INTut.trs">INTut.trs</a> 
and
<a href="INTutProof.html">termination proof</a>
  </li>
  <li>
Table 13:
<a href="INTbt.trs">INTbt.trs</a> 
and
<a href="INTbtProof.html">termination proof</a>
  </li>
<li>
Table 14: 
<a href="INTdt.trs">INTdt.trs</a> 
and
<a href="INTdtProof.html">termination proof</a> 
</li> 
</ul>
</ul>
<hr>
<p>
Some open questions:
<ol>
<li>
Can Z_r, the datatype defined by the axioms in the paper for the ring of integers (Table 2),
be specified by a TRS with fewer equations while preserving the set of normal forms?
</li>
<li>
Can Z_r be specified by a complete TRS while preserving the set of normal forms?
</li>
<li>
Can Z_dt, the datatype defined by the axioms in the paper in Tabel 14, be specified with
fewer equations in such a way that a termination proof can be found with Aprove (or any other tool)?
</li>
</ol>
<p>
<hr>
</body>
</html>

